$\mathcal{N}=4$ SYM, (super)-polynomial rings and emergent quantum mechanical symmetries

The structure of half-BPS representations of psu$(2,2|4)$ leads to the definition of a super-polynomial ring $\mathcal{R}(8|8)$ which admits a realisation of psu$(2,2|4)$ in terms of differential operators on the super-ring. The character of the half-BPS fundamental field representation encodes the resolution of the representation in terms of an exact sequence of modules of $\mathcal{R}(8|8)$. The half-BPS representation is realized by quotienting the super-ring by a quadratic ideal, equivalently by setting to zero certain quadratic polynomials in the generators of the super-ring. This description of the half-BPS fundamental field irreducible representation of psu$(2,2|4)$ in terms of a super-polynomial ring is an example of a more general construction of lowest-weight representations of Lie (super-) algebras using polynomial rings generated by a commuting subspace of the standard raising operators, corresponding to positive roots of the Lie (super-) algebra. We illustrate the construction using simple examples of representations of su(3) and su(4). These results lead to the definition of a notion of quantum mechanical emergence for oscillator realisations of symmetries, which is based on ideals in the ring of polynomials in the creation operators.

==> SuperspaceGeneratorsAlgebra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    320746,       8293]
NotebookOptionsPosition[    295479,       7871]
NotebookOutlinePosition[    295951,       7888]
CellTagsIndexPosition[    295908,       7885]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Commutator Algebra of Superspace Generators", "Title",
 CellChangeTimes->{{3.8009128255206428`*^9, 3.80091283719421*^9}, {
  3.800913058620965*^9, 3.8009130639818587`*^9}, {3.801451076263854*^9, 
  3.801451085430312*^9}, {3.8093210804448423`*^9, 
  3.8093210922030835`*^9}},ExpressionUUID->"b15f75d4-f747-4138-9da6-\
8c78ef66d5a5"],

Cell[CellGroupData[{

Cell["Setting up the rules for the algebra", "Section",
 CellChangeTimes->{{3.810682720673458*^9, 
  3.8106827331779165`*^9}},ExpressionUUID->"2fdfe8c1-6fa1-4bcd-a63e-\
5126514ba524"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NumQ", "[", 
     RowBox[{"_", "?", "NumericQ"}], "]"}], "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"_", ",", "_"}], "]"}], "]"}], "=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"_", ",", "_"}], "]"}], "]"}], "=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", 
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"_", ",", "_"}], "]"}], "]"}], "=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", "\[CapitalDelta]", "]"}], "=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", 
    RowBox[{"dP", "[", 
     RowBox[{"_", ",", "_"}], "]"}], "]"}], "=", "False"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", 
    RowBox[{"P", "[", 
     RowBox[{"_", ",", "_"}], "]"}], "]"}], "=", "False"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumQ", "[", "_", "]"}], "=", "False"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"X___", ",", "Y_Plus", ",", "Z___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CenterDot", "[", 
      RowBox[{"X", ",", "#", ",", "Z"}], "]"}], "&"}], "/@", "Y"}]}], " ", 
  RowBox[{"(*", "additivity", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"X___", ",", 
     RowBox[{
      RowBox[{"s_", "?", "NumQ"}], " ", "Y_"}], ",", "Z___"}], "]"}], ":=", 
   RowBox[{"s", " ", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"X", ",", "Y", ",", "Z"}], "]"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"extract", " ", "scalars"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"X___", ",", 
     RowBox[{"s_", "?", "NumQ"}], ",", "Z___"}], "]"}], ":=", 
   RowBox[{"s", " ", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"X", ",", "Z"}], "]"}]}]}], " ", 
  RowBox[{"(*", "unital", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"P", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"P", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"P", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"a_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"P", "[", 
       RowBox[{"a", ",", "d"}], "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"dP", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dP", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"dP", "[", 
       RowBox[{"a", ",", "d"}], "]"}], ",", 
      RowBox[{"dP", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"P", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dP", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"a", ",", "c"}], "]"}], 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"b", ",", "d"}], "]"}], 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", "f"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"R", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"Q", "[", 
        RowBox[{"c", ",", "d"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "b_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"Q", "[", 
        RowBox[{"c", ",", "b"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"P", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"dQ", "[", 
        RowBox[{"c", ",", "d"}], "]"}], ",", 
       RowBox[{"dQ", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"c_", ",", "b_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"dQ", "[", 
        RowBox[{"c", ",", "b"}], "]"}], ",", 
       RowBox[{"dQ", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"P", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"Q", "[", 
        RowBox[{"c", ",", "d"}], "]"}], ",", 
       RowBox[{"dQ", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"a", ",", "c"}], "]"}], 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"b", ",", "d"}], "]"}], 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", "f"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"-", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dQ", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"R", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"P", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"c", ",", "d"}], "]"}], ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "b_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"c", ",", "b"}], "]"}], ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"c", ",", "a"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"dQb", "[", 
        RowBox[{"c", ",", "d"}], "]"}], ",", 
       RowBox[{"dQb", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"c_", ",", "b_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"dQb", "[", 
        RowBox[{"c", ",", "b"}], "]"}], ",", 
       RowBox[{"dQb", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"P", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"-", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"-", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dQb", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"-", 
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"dQ", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dQb", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"c", ",", "d"}], "]"}], ",", 
       RowBox[{"dQb", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"a", ",", "c"}], "]"}], 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"b", ",", "d"}], "]"}], 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", "f"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"R", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"R", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"R", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"R", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"R", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"a_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"R", "[", 
       RowBox[{"a", ",", "d"}], "]"}], ",", 
      RowBox[{"R", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"R", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"P", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"R", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"R", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"dR", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dR", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"a_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"dR", "[", 
       RowBox[{"a", ",", "d"}], "]"}], ",", 
      RowBox[{"dR", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", "f"}], "]"}], "/;", 
    RowBox[{"Not", "@", 
     RowBox[{"OrderedQ", "@", 
      RowBox[{"{", 
       RowBox[{"b", ",", "d"}], "}"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"P", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"dP", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"dQ", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"e", ",", 
     RowBox[{"dQb", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"e___", ",", 
     RowBox[{"dR", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ",", 
     RowBox[{"R", "[", 
      RowBox[{"c_", ",", "d_"}], "]"}], ",", "f___"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"CenterDot", "[", 
     RowBox[{"e", ",", 
      RowBox[{"R", "[", 
       RowBox[{"c", ",", "d"}], "]"}], ",", 
      RowBox[{"dR", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", "f"}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"i", ",", "c"}], "]"}], 
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"j", ",", "d"}], "]"}], 
     RowBox[{"CenterDot", "[", 
      RowBox[{"e", ",", "f"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"P", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"P", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"dP", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", " ", 
   RowBox[{"dP", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"dQ", "[", 
     RowBox[{"r_", ",", "\[Alpha]_"}], "]"}], "]"}], ":=", 
   RowBox[{"dQ", "[", 
    RowBox[{"r", ",", "\[Alpha]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"Q", "[", 
     RowBox[{"r_", ",", "\[Alpha]_"}], "]"}], "]"}], ":=", 
   RowBox[{"Q", "[", 
    RowBox[{"r", ",", "\[Alpha]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"dQb", "[", 
     RowBox[{"r_", ",", "\[Alpha]d_"}], "]"}], "]"}], ":=", 
   RowBox[{"dQb", "[", 
    RowBox[{"r", ",", "\[Alpha]d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"Qb", "[", 
     RowBox[{"r_", ",", "\[Alpha]d_"}], "]"}], "]"}], ":=", 
   RowBox[{"Qb", "[", 
    RowBox[{"r", ",", "\[Alpha]d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"R", "[", 
     RowBox[{"J_", ",", "r_"}], "]"}], "]"}], ":=", 
   RowBox[{"R", "[", 
    RowBox[{"J", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"dR", "[", 
     RowBox[{"J_", ",", "r_"}], "]"}], "]"}], ":=", 
   RowBox[{"dR", "[", 
    RowBox[{"J", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", "]"}], "=", " ", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyRules", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]l", "[", 
       RowBox[{"c_", ",", "c_"}], "]"}], "\[Rule]", "   ", "2"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]l", "[", 
        RowBox[{"a1_", ",", "a2_"}], "]"}], "a3_"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a3", "/.", 
         RowBox[{"a1", "\[Rule]", " ", "a2"}]}], ")"}], "/;", 
       RowBox[{"Not", "@", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"a3", ",", "a1"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]ld", "[", 
       RowBox[{"c_", ",", "c_"}], "]"}], "\[Rule]", "   ", "2"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]ld", "[", 
        RowBox[{"a1_", ",", "a2_"}], "]"}], "a3_"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a3", "/.", 
         RowBox[{"a1", "\[Rule]", " ", "a2"}]}], ")"}], "/;", 
       RowBox[{"Not", "@", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"a3", ",", "a1"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]r", "[", 
       RowBox[{"c_", ",", "c_"}], "]"}], "\[Rule]", "   ", "4"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]r", "[", 
        RowBox[{"a1_", ",", "a2_"}], "]"}], "a3_"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a3", "/.", 
         RowBox[{"a1", "\[Rule]", " ", "a2"}]}], ")"}], "/;", 
       RowBox[{"Not", "@", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"a3", ",", "a1"}], "]"}]}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"CenterDot", ",", 
    RowBox[{"{", "Flat", "}"}]}], "]"}], " ", 
  RowBox[{"(*", "associativity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[Delta]l", ",", "Orderless"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[Delta]ld", ",", "Orderless"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[Delta]r", ",", "Orderless"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.810655772562768*^9, 3.8106562624978237`*^9}, {
   3.810656592216402*^9, 3.8106566023007164`*^9}, {3.810656956815712*^9, 
   3.8106569603971243`*^9}, {3.810657018947719*^9, 3.810657021707311*^9}, {
   3.8106573239178867`*^9, 3.8106573319683657`*^9}, {3.810657423829066*^9, 
   3.810657436219942*^9}, {3.8106578647900915`*^9, 3.8106582572308536`*^9}, {
   3.810658454194028*^9, 3.810658463197914*^9}, {3.810658791464794*^9, 
   3.8106587935871515`*^9}, {3.810658905494158*^9, 3.810658944019487*^9}, {
   3.8106591751857696`*^9, 3.810659188914946*^9}, {3.8106592516049395`*^9, 
   3.810659272901024*^9}, {3.8106794387420855`*^9, 3.8106794600725727`*^9}, {
   3.810679726740169*^9, 3.8106797411264277`*^9}, {3.810685324578974*^9, 
   3.8106853357222195`*^9}, {3.810685595758893*^9, 3.8106856037335653`*^9}, {
   3.8106858464087095`*^9, 3.8106858564358926`*^9}, {3.810685965052647*^9, 
   3.8106859843550243`*^9}, {3.810688148990342*^9, 3.810688178069537*^9}, 
   3.8106882592266893`*^9, {3.810785934222274*^9, 3.8107859600442915`*^9}, {
   3.8107860252727613`*^9, 3.8107860392583733`*^9}, {3.810786379098077*^9, 
   3.810786385583731*^9}, {3.8112137275901923`*^9, 3.811213734432452*^9}, {
   3.811214248870657*^9, 3.811214254356791*^9}, {3.8112192159861593`*^9, 
   3.811219235482938*^9}, {3.811220055966769*^9, 3.8112200714212112`*^9}, {
   3.8112827928561563`*^9, 3.8112828445873685`*^9}, {3.811371820461742*^9, 
   3.811371828141265*^9}, {3.8113987293243036`*^9, 3.8113987714206495`*^9}, {
   3.8113989518146005`*^9, 3.811398968869961*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"46e715de-c9fa-490e-9ffa-999554a2a129"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generators", "Section",
 CellChangeTimes->{{3.810660043667161*^9, 
  3.810660051249848*^9}},ExpressionUUID->"051b78bf-cc51-44eb-b5c7-\
e4f39afdf7e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kg", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"\[Rho]", ",", "\[Tau]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Alpha]", ",", "\[Tau]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Rho]", ",", "\[Beta]d"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"i", ",", "\[Rho]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Rho]", ",", "\[Beta]d"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"i", ",", "\[Tau]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"i", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Alpha]", ",", "\[Tau]d"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "\[CapitalDelta]", "  ", 
      RowBox[{"dP", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], ",", 
     RowBox[{"8", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"j", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"i", ",", "\[Alpha]"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dg", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"\[Theta]", ",", "\[Theta]d"}], "]"}], "\[CenterDot]", 
      RowBox[{"dP", "[", 
       RowBox[{"\[Theta]", ",", "\[Theta]d"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"r", ",", "\[Theta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"r", ",", "\[Theta]d"}], "]"}]}]}], ",", "\[CapitalDelta]"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"\[Alpha]", ",", "gd"}], "]"}], "\[CenterDot]", 
      RowBox[{"dP", "[", 
       RowBox[{"\[Beta]", ",", "gd"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], 
      RowBox[{"\[Delta]l", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"g", ",", "gd"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"g", ",", "gd"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
      RowBox[{"dQ", "[", 
       RowBox[{"i", ",", "\[Beta]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], 
      RowBox[{"\[Delta]l", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"i", ",", "g"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"i", ",", "g"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Md", "[", 
    RowBox[{"\[Alpha]d_", ",", "\[Beta]d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"P", "[", 
        RowBox[{"g", ",", "\[Beta]d"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dP", "[", 
       RowBox[{"g", ",", "\[Alpha]d"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{"\[Delta]ld", "[", 
       RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"g", ",", "gd"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"g", ",", "gd"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Qb", "[", 
        RowBox[{"k", ",", "\[Beta]d"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dQb", "[", 
       RowBox[{"k", ",", "\[Alpha]d"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{"\[Delta]ld", "[", 
       RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"k", ",", "gd"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"k", ",", "gd"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q12", "[", 
    RowBox[{"i_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"i", ",", "\[Beta]d"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"k", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"k", ",", "i"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q34b", "[", 
    RowBox[{"i_", ",", "\[Alpha]d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"\[Zeta]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"i", ",", "\[Zeta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Qb", "[", 
        RowBox[{"q", ",", "\[Alpha]d"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"i", ",", "q"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S12", "[", 
    RowBox[{"r_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"r", ",", "\[Tau]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Alpha]", ",", "\[Tau]d"}], "]"}]}]}], ",", 
     RowBox[{"4", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"n", ",", "r"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"n", ",", "\[Alpha]"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S34", "[", 
    RowBox[{"r_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"h", ",", "ed"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Alpha]", ",", "ed"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"r", ",", "h"}], "]"}]}]}], ",", 
     RowBox[{"4", " ", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"y", ",", "h"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"y", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"r", ",", "h"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"l", ",", "ed"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Alpha]", ",", "ed"}], "]"}], "\[CenterDot]", 
       RowBox[{"dR", "[", 
        RowBox[{"r", ",", "l"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"y", ",", "l"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"y", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dR", "[", 
        RowBox[{"r", ",", "l"}], "]"}]}]}], " ", ",", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"dQ", "[", 
       RowBox[{"r", ",", "\[Alpha]"}], "]"}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S12b", "[", 
    RowBox[{"r_", ",", "\[Alpha]d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"\[Rho]", ",", "fd"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Rho]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"r", ",", "fd"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"v", ",", "\[Rho]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Rho]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dR", "[", 
        RowBox[{"v", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"v", ",", "fd"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"v", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"r", ",", "fd"}], "]"}]}]}], ",", 
     RowBox[{"4", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"v", ",", "w"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"w", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dR", "[", 
        RowBox[{"v", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "\[CapitalDelta]", " ", 
      RowBox[{"dQb", "[", 
       RowBox[{"r", ",", "\[Alpha]d"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S34b", "[", 
    RowBox[{"i_", ",", "\[Alpha]d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"i", ",", "\[Rho]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dP", "[", 
        RowBox[{"\[Rho]", ",", "\[Alpha]d"}], "]"}]}]}], " ", ",", 
     RowBox[{"4", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"i", ",", "u"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"u", ",", "\[Alpha]d"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R12ij", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Qb", "[", 
       RowBox[{"j", ",", "\[Theta]d"}], "]"}], "\[CenterDot]", 
      RowBox[{"dQb", "[", 
       RowBox[{"i", ",", "\[Theta]d"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"s", ",", "j"}], "]"}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"s", ",", "i"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]"}], "/", "2"}], "  ", 
      RowBox[{"\[Delta]r", "[", 
       RowBox[{"j", ",", "i"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]r", "[", 
        RowBox[{"j", ",", "i"}], "]"}], "/", "4"}], 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"s", ",", "\[Theta]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"s", ",", "\[Theta]"}], "]"}]}]}], " ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Delta]r", "[", 
         RowBox[{"j", ",", "i"}], "]"}]}], "/", "4"}], 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"s", ",", "\[Theta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"s", ",", "\[Theta]d"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R34ij", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Q", "[", 
        RowBox[{"i", ",", "\[Theta]d"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dQ", "[", 
       RowBox[{"j", ",", "\[Theta]d"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"R", "[", 
        RowBox[{"i", ",", "s"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"j", ",", "s"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"+", "\[CapitalDelta]"}], "/", "2"}], "  ", 
      RowBox[{"\[Delta]r", "[", 
       RowBox[{"j", ",", "i"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]r", "[", 
        RowBox[{"j", ",", "i"}], "]"}], "/", "4"}], " ", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"s", ",", "\[Theta]"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"s", ",", "\[Theta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Delta]r", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "/", "4"}], 
      RowBox[{
       RowBox[{"Qb", "[", 
        RowBox[{"s", ",", "\[Theta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"s", ",", "\[Theta]d"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R13ij", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"h", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQ", "[", 
        RowBox[{"j", ",", "h"}], "]"}], "\[CenterDot]", 
       RowBox[{"dQb", "[", 
        RowBox[{"i", ",", "\[Beta]d"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Q", "[", 
        RowBox[{"y", ",", "h"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dQ", "[", 
       RowBox[{"j", ",", "h"}], "]"}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"y", ",", "i"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Qb", "[", 
        RowBox[{"l", ",", "\[Beta]d"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dQb", "[", 
       RowBox[{"i", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"j", ",", "l"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"R", "[", 
        RowBox[{"y", ",", "l"}], "]"}]}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"j", ",", "l"}], "]"}], "\[CenterDot]", 
      RowBox[{"dR", "[", 
       RowBox[{"y", ",", "i"}], "]"}]}], ",", 
     RowBox[{"dR", "[", 
      RowBox[{"j", ",", "i"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8106594617052755`*^9, 3.810659574089256*^9}, {
   3.8106596774833117`*^9, 3.8106596785434356`*^9}, 3.810660133610186*^9, {
   3.8106601636124516`*^9, 3.8106602031948786`*^9}, {3.8106603072398252`*^9, 
   3.8106604494034777`*^9}, {3.8106605007796106`*^9, 3.810660526358217*^9}, {
   3.8106616347154894`*^9, 3.8106617677935*^9}, 3.8106622993971424`*^9, {
   3.8106625240239954`*^9, 3.8106625262201147`*^9}, {3.810664073351405*^9, 
   3.8106641122562947`*^9}, {3.8106799823725567`*^9, 3.8106799931826963`*^9}, 
   3.8106804186518984`*^9, {3.8106804561652155`*^9, 3.8106804578391886`*^9}, {
   3.8106818158836746`*^9, 3.8106818616314015`*^9}, {3.8106819378165183`*^9, 
   3.8106819380311313`*^9}, {3.810682047553319*^9, 3.81068219821828*^9}, {
   3.8106845191098166`*^9, 3.8106846576153946`*^9}, {3.8106847139476805`*^9, 
   3.810684748584094*^9}, {3.8106848718942857`*^9, 3.81068487276595*^9}, {
   3.810685550160878*^9, 3.8106855782786474`*^9}, 3.8106861926310062`*^9, {
   3.810686329819052*^9, 3.810686421429037*^9}, {3.8106867151973314`*^9, 
   3.8106867290183983`*^9}, {3.8106877649024506`*^9, 
   3.8106878193598013`*^9}, {3.810688072962694*^9, 3.8106880765500565`*^9}, {
   3.810688397707569*^9, 3.810688513231595*^9}, 3.810688969672245*^9, {
   3.810689074327701*^9, 3.810689078929359*^9}, {3.810785147887992*^9, 
   3.810785188922274*^9}, {3.8107853721481895`*^9, 3.8107853821394334`*^9}, {
   3.8107856289990416`*^9, 3.810785693973248*^9}, {3.8107870062647276`*^9, 
   3.81078700843791*^9}, {3.811214673550806*^9, 3.8112146760758953`*^9}, {
   3.8112149047450247`*^9, 3.8112149152060757`*^9}, {3.8112316042989187`*^9, 
   3.811231606974841*^9}, {3.8112820459921865`*^9, 3.8112822365651045`*^9}, {
   3.811282279051484*^9, 3.811282296536454*^9}, {3.811282419533743*^9, 
   3.811282428519791*^9}, {3.8112830746756554`*^9, 3.8112830968487988`*^9}, 
   3.8112841768129997`*^9, 3.8112851579505634`*^9, 3.8112853142358565`*^9, {
   3.811285829095112*^9, 3.81128586285078*^9}, {3.8112858992615204`*^9, 
   3.8112859211718884`*^9}, {3.811371565759287*^9, 3.8113715816497955`*^9}, {
   3.811372195069878*^9, 3.8113722221025686`*^9}, {3.811373265179123*^9, 
   3.8113732720497384`*^9}, {3.8113901772140083`*^9, 
   3.8113902085830593`*^9}, {3.811390253309366*^9, 3.8113902659894347`*^9}, {
   3.8113903151638374`*^9, 3.8113904419814596`*^9}, {3.811390581026187*^9, 
   3.811390588953971*^9}, 3.8113906213293314`*^9, {3.8113907677614503`*^9, 
   3.8113907995463915`*^9}, {3.811390834324128*^9, 3.8113908526082315`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"64063b64-ea2e-4a53-a472-33a781f23a9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check of the Algebra", "Section",
 CellChangeTimes->{{3.8106600575111046`*^9, 
  3.8106600630532804`*^9}},ExpressionUUID->"ac2ff058-bf49-4efd-8afd-\
8d880acd60fd"],

Cell["[D, P] = P", "Text",
 CellChangeTimes->{{3.810659963187441*^9, 
  3.8106599747355494`*^9}},ExpressionUUID->"bc92909a-9035-4b6d-95d5-\
8d0394b51639"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"P", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"P", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810659603397813*^9, 3.810659708774622*^9}, {
  3.8106597556761684`*^9, 3.8106598483841286`*^9}, {3.8106599859366407`*^9, 
  3.8106599888947196`*^9}, {3.810680471820162*^9, 3.8106804763332233`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"02f68565-3aa4-47ed-9e3f-361052bbb28f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBGKll/xfHFPeOL5xZ2R2BtKTZF6ogujJHL3R3kDa4JVt
PYiOiF12GUT7eVTY+wHpW1rM6SBa4a9PJYjuKGXoANG6M1hn+wPptItHF4Po
SfPffADRGdasf0F0W4RqeSCQfqd850cdkF7QqSlQD6R7yu6Zgeh1mt4RIPrJ
ouxUEN1vs6YXRK81NL0NokVuKjT6p75xbN0aZRkApD1E7laA6ElbSjaBaL6d
N06D6CoO3xdBQDrllURAMJCeVsD8NwJIW9XumVIEpH8cPTgXRO/bnitRDKTf
XPXTAdE8vokNIDrueqL8XCC9dve6TBB9iEdwNoh2Oa1yeQmQ3qUaNXkVkH6m
ULoKRAMAA/ehIA==
  "],
 CellLabel->"Out[83]=",ExpressionUUID->"bdc25038-3217-47cc-8cb8-315f39b4a639"]
}, Open  ]],

Cell["\<\
[D, K] = - K (Note that the expression below vanishes after relabeling some \
dummy indices)\
\>", "Text",
 CellChangeTimes->{{3.8106599946323347`*^9, 3.810660028559574*^9}, {
  3.8106613247947536`*^9, 
  3.81066133346177*^9}},ExpressionUUID->"eec33295-a5c3-4bdf-9624-\
84f87d157cc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Kg", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kg", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kg", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810659603397813*^9, 3.810659708774622*^9}, {
   3.8106597556761684`*^9, 3.8106598483841286`*^9}, 3.8106599859366407`*^9, {
   3.81066026305649*^9, 3.8106602897231936`*^9}, {3.810680485483226*^9, 
   3.810680489172056*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"685821f5-f7fb-404e-9237-1cb682bd75fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"j", ",", "\[Beta]d"}], "]"}]}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"i", ",", "r"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Beta]d"}], "]"}]}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"r", ",", "j"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"r", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"j", ",", "\[Beta]d"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIZkafWO6a8cazV1zgIoie8On8dRP+IDv8Boo9Mc2R2
BtJbsg3VQDTPcosYbyBtZ91YD6L5XPyvguha9V32fkC6wMMhHURf+9JRCaLT
Sr07QPQPXY7Z/kB69s0Ti0G0TPv7DyBaJIbjL4jWq9QoDwTSor/v/agD0tmN
OgL1QHq/1SMzEM2a7RcBop9dzksF0Zax63tB9D8Bi9sg+tcZ5Ub/1DeOd47G
WgYA6eVtDypAtJ9KxSYQHRBy5zSINogKeBEEpHuUZQKCgfTnjWx/I4B0qsCB
KUVAOujakbkg+sX+AoliIH2vOFAHRBvFpjSAaKnjKfJzgXTN5o2ZIJqZS3Q2
iC5g0bi8BEjPro+dvApIv22qWAWiAWsWrPU=
  "],
 CellLabel->"Out[84]=",ExpressionUUID->"b3523ebe-8923-4703-8da8-670458f65c6b"]
}, Open  ]],

Cell["[D, M] = 0", "Text",
 CellChangeTimes->{{3.810679531215495*^9, 
  3.810679550010084*^9}},ExpressionUUID->"ab389b22-194a-4241-9e1b-\
251e95fe016f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810679556280735*^9, 3.81067958968847*^9}, {
  3.810680513597504*^9, 3.8106805172000203`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"d71380a2-2296-4132-8392-88837cc6da0b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+Id25xSvVPeOCp8mNQAoqNCz9wA0et2/bf3A9L3XGvT
QbQQx75KED2ho78DRHMXcc32B9Lt5acXg+i1Ip8+gGgDJu6/IDo8QLs8EEg/
PPjwRx2QbtqkL1APpPWUnpqB6ADJwAgQzbu6MBVERzBv6gXR5cetboPo9VFq
jf6pbxx9vBMsA4D0P+bHFSA652/VJjCtff80iP6rEPwiCEjH75QLCAbSHzZy
/o0A0jbrDk0pAtKzW47PBdEiacUSxUBa6WOwDogOYE5vANHLWtPl5wLpH7O2
ZILotBqJ2SBaZZLW5SVAumlFwuRVQLr4TPUqEA0AEmWWxQ==
  "],
 CellLabel->"Out[85]=",ExpressionUUID->"6171dd8c-2bdf-47e1-8cfe-189b0326019e"]
}, Open  ]],

Cell["[D, Md] = 0", "Text",
 CellChangeTimes->{{3.8106796008700943`*^9, 
  3.810679610824624*^9}},ExpressionUUID->"d33fdb1d-8d0d-4ecb-8448-\
926547a34d01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8106796186885366`*^9, 3.810679627127503*^9}, {
  3.810680525352848*^9, 3.810680528624099*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"e08c9665-0b39-4f40-b8bd-aa37947b2381"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+I99+dneqe8caxIv9YAolvL/04H0SxLLG+B6C8/kh38
gDT3l63pILrS70cliBbQvNYBoh1jeGb7g9SdPrsYRLsv+vIBRB/S5f0LojOm
6JYHAulFak9+1AFpHn4jgXogvanuuRmIzogNjgDRFf+LU0H0B70tvSC6ndv2
NohuOa7R6J/6xvHR8iTLACBt1fi0AkRfb6rdBKJTfj08DaLTSkNfBAFpCTnF
gGAQP4PnbwSQXmd8dEoRkL7PeGouiJ57qFSiGEhPehyqA6KfxGc2gGg5myz5
uUB6Rdf2TBD97qj0bBB9VV338hIgfaA9efIqIL1Fom4ViAYATv6fOg==
  "],
 CellLabel->"Out[86]=",ExpressionUUID->"8ba54d3e-2398-403f-bd3e-38aa4ccaba3d"]
}, Open  ]],

Cell["[M, P] = P", "Text",
 CellChangeTimes->{{3.8106608094825644`*^9, 
  3.810660819231447*^9}},ExpressionUUID->"ddd32e99-7a34-4878-b89e-\
23fdb05b1240"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"P", "[", 
         RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"P", "[", 
      RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}], " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8106608406240807`*^9, 3.810661005345603*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"1ce16173-eea7-4999-ba7e-c6142ca19295"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8106609663077097`*^9, 3.810661006804701*^9}, 
   3.810662428269796*^9, 3.8106627140046654`*^9, 3.8106796354887185`*^9, 
   3.810679817853449*^9, 3.8106854455835485`*^9, 3.8106857602062654`*^9, 
   3.8106859054939423`*^9, 3.8106860247928677`*^9, 3.8106882164301453`*^9, 
   3.810688286473033*^9, 3.810688903693679*^9, 3.810689000465692*^9, 
   3.810692025475233*^9, 3.8107852231825743`*^9, 3.810785409607219*^9, 
   3.8107857192810917`*^9, 3.8107859866560173`*^9, 3.8107860916757994`*^9, 
   3.810786413683586*^9, 3.8107870339615145`*^9, 3.8112122973282104`*^9, 
   3.8112137711338577`*^9, 3.8112142792198963`*^9, 3.811214740003997*^9, 
   3.8112149431416016`*^9, 3.8112192667304325`*^9, 3.8112200970887814`*^9, 
   3.8112317204465857`*^9, 3.811284134243352*^9, 3.8112842063536196`*^9, 
   3.811285187731866*^9, 3.8112853467328916`*^9, 3.811286019344817*^9, 
   3.811371259376686*^9, 3.8113718537945156`*^9, 3.811372248928748*^9, 
   3.811387033462974*^9, 3.811398811164177*^9, 3.811398996026285*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"3b82a324-e2d0-4601-898d-134f515bd693"]
}, Open  ]],

Cell["[M, K] = K", "Text",
 CellChangeTimes->{{3.810661055669552*^9, 
  3.810661063418871*^9}},ExpressionUUID->"f4b285e0-3593-45ab-8d9d-\
76535d8a1698"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Kg", "[", 
          RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kg", "[", 
          RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kg", "[", 
         RowBox[{"\[Beta]", ",", "\[Beta]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kg", "[", 
         RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}], "[", 
        RowBox[{"[", "b", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810661084487503*^9, 3.810661219751621*^9}, {
  3.8106612843727436`*^9, 3.810661290340855*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ee157243-aaec-4452-b54a-f6afdf4b7693"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.81066120965259*^9, 3.810661220981288*^9}, 
   3.8106612914888206`*^9, 3.810662430170745*^9, 3.8106627162057066`*^9, 
   3.810679642296568*^9, 3.8106798204839926`*^9, 3.8106854474116592`*^9, 
   3.810685762238828*^9, 3.8106859072173653`*^9, 3.810686027131613*^9, 
   3.810688216502951*^9, 3.8106882865657845`*^9, 3.8106889037884264`*^9, 
   3.810689000575398*^9, 3.810692025568979*^9, 3.810785223270339*^9, 
   3.8107854096999702`*^9, 3.810785719413737*^9, 3.810785986767716*^9, 
   3.81078609176157*^9, 3.8107864137763395`*^9, 3.8107870340502777`*^9, 
   3.8112122974109893`*^9, 3.811213771241582*^9, 3.8112142793256097`*^9, 
   3.811214740119169*^9, 3.811214943270258*^9, 3.8112192668271637`*^9, 
   3.811220097184225*^9, 3.8112317205493126`*^9, 3.8112841343450713`*^9, 
   3.811284206455347*^9, 3.8112851879343243`*^9, 3.811285346821654*^9, 
   3.8112860194435544`*^9, 3.811371259486392*^9, 3.8113718538982363`*^9, 
   3.8113722490424523`*^9, 3.811387033565703*^9, 3.8113988112718887`*^9, 
   3.8113989961280146`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"6b90cf3e-7dfb-4deb-9605-761c13e0915b"]
}, Open  ]],

Cell["[M, M] = M - M", "Text",
 CellChangeTimes->{{3.81067780332768*^9, 
  3.810677813861071*^9}},ExpressionUUID->"4ffa2943-24c7-4f43-ae52-\
971334347a50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Gamma]", ",", "\[Phi]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Gamma]", ",", "\[Phi]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"\[Alpha]", ",", "\[Phi]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"\[Gamma]", ",", "\[Beta]"}], "]"}], "[", 
        RowBox[{"[", "b", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Phi]"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8106778450725946`*^9, 3.81067787560596*^9}, {
  3.810677926029647*^9, 3.810677992913807*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"9e92291b-8285-4f0e-9835-672abb1e0427"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8106779783517413`*^9, 3.810677996974898*^9}, 
   3.8106796450022817`*^9, 3.810679822487437*^9, 3.810685449199877*^9, 
   3.810685763914383*^9, 3.810685909182113*^9, 3.810686029358655*^9, 
   3.810688216565817*^9, 3.810688286638601*^9, 3.8106889038692093`*^9, 
   3.8106890006482053`*^9, 3.8106920256447763`*^9, 3.810785223351123*^9, 
   3.8107854097787676`*^9, 3.810785719511475*^9, 3.810785986862464*^9, 
   3.810786091837368*^9, 3.8107864138561234`*^9, 3.810787034126073*^9, 
   3.8112122974818*^9, 3.81121377132734*^9, 3.8112142794044027`*^9, 
   3.811214740201886*^9, 3.8112149433804746`*^9, 3.8112192669079475`*^9, 
   3.8112200972709937`*^9, 3.811231720637076*^9, 3.811284134420866*^9, 
   3.8112842065391254`*^9, 3.81128518813778*^9, 3.8112853468914685`*^9, 
   3.811286019523342*^9, 3.8113712595721636`*^9, 3.8113718539760284`*^9, 
   3.8113722491950336`*^9, 3.811387033645485*^9, 3.811398811364644*^9, 
   3.8113989962087975`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"36a44060-8fdb-4b72-af14-2423fdb817ef"]
}, Open  ]],

Cell["[Md, P] = P", "Text",
 CellChangeTimes->{{3.8106617790424128`*^9, 3.810661789832555*^9}, {
  3.8106800064930687`*^9, 
  3.8106800110146675`*^9}},ExpressionUUID->"5e1ad6a5-69bc-41af-8eff-\
04012425d487"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"P", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]d"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]d"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"\[Gamma]", ",", "\[Beta]d"}], "]"}], " ", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Alpha]d", ",", "\[Gamma]d"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"P", "[", 
      RowBox[{"\[Gamma]", ",", "\[Gamma]d"}], "]"}], " ", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8106618044824142`*^9, 3.8106618875852346`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"816fcdb1-6739-4fb7-8784-f17d17caa239"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810661823974897*^9, 3.810661889146059*^9}, 
   3.8106624318781443`*^9, 3.8106627184098196`*^9, 3.810679652527438*^9, 
   3.810679825262416*^9, 3.8106800124738836`*^9, 3.8106854508564463`*^9, 
   3.8106857656167946`*^9, 3.810685910981267*^9, 3.8106860313772564`*^9, 
   3.8106882165947037`*^9, 3.8106882866754913`*^9, 3.8106889039071093`*^9, 
   3.810689000686103*^9, 3.8106920256846695`*^9, 3.810785223395006*^9, 
   3.810785409817655*^9, 3.8107857195613422`*^9, 3.810785986932288*^9, 
   3.8107860918722754`*^9, 3.8107864138910303`*^9, 3.810787034161978*^9, 
   3.8112122975167136`*^9, 3.811213771369228*^9, 3.8112142794432974`*^9, 
   3.811214740249982*^9, 3.8112149435111265`*^9, 3.81121926695284*^9, 
   3.8112200973128815`*^9, 3.8112317206769686`*^9, 3.811284134462762*^9, 
   3.8112842065820093`*^9, 3.811285188241502*^9, 3.811285346923382*^9, 
   3.8112860195652275`*^9, 3.81137125961405*^9, 3.811371854019911*^9, 
   3.8113722492429047`*^9, 3.8113870336873736`*^9, 3.81139881140653*^9, 
   3.8113989962506847`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"cb8541c2-4c97-4386-ae96-706a8d992c73"]
}, Open  ]],

Cell["[Md, K] = K", "Text",
 CellChangeTimes->{{3.8106619016177053`*^9, 3.810661908234007*^9}, {
  3.810680014654909*^9, 
  3.8106800160707855`*^9}},ExpressionUUID->"6d8b9f3d-e389-46ac-b896-\
929b13898cca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Md", "[", 
            RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Gamma]", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Gamma]", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Md", "[", 
            RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Gamma]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", 
       RowBox[{"\[Delta]ld", "[", 
        RowBox[{"\[Gamma]d", ",", "\[Beta]d"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Gamma]", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], " ", 
       RowBox[{"\[Delta]ld", "[", 
        RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"j", "\[Rule]", " ", "k"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"i", "\[Rule]", " ", "k"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106619299358454`*^9, 3.8106620065272384`*^9}, {
  3.81066204977503*^9, 3.810662053214818*^9}, {3.8106622028362403`*^9, 
  3.8106622322734222`*^9}, {3.810662575753709*^9, 3.810662597776804*^9}, {
  3.810662732287729*^9, 3.8106627346354427`*^9}, {3.8106639796733685`*^9, 
  3.810663998126561*^9}, {3.810680100744306*^9, 3.8106801422768764`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"971892a8-5f77-4307-be4e-3f8e40bd50a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8106623127394156`*^9, 3.81066243482892*^9, 3.8106625405050144`*^9, {
   3.810662586147908*^9, 3.8106625996917124`*^9}, {3.8106627205351305`*^9, 
   3.810662737436954*^9}, {3.8106639855456877`*^9, 3.810663999024116*^9}, 
   3.8106640887222943`*^9, 3.810664153277732*^9, 3.810677611291378*^9, 
   3.8106796544230027`*^9, 3.8106798278054967`*^9, 3.810680017469666*^9, 
   3.810680110365098*^9, {3.8106801429906483`*^9, 3.8106801482255125`*^9}, 
   3.810685452579837*^9, 3.8106857677131877`*^9, 3.8106859128073807`*^9, 
   3.8106860333799334`*^9, 3.8106882166724963`*^9, 3.810688286770241*^9, 
   3.810688904012825*^9, 3.8106890007848387`*^9, 3.810692025782408*^9, 
   3.8107852234957356`*^9, 3.8107854099144125`*^9, 3.810785719719919*^9, 
   3.8107859870878673`*^9, 3.8107860919720135`*^9, 3.810786413983782*^9, 
   3.8107870342557354`*^9, 3.811212297598487*^9, 3.811213771483426*^9, 
   3.8112142795589857`*^9, 3.8112147403768597`*^9, 3.8112149436549807`*^9, 
   3.811219267076497*^9, 3.8112200974116163`*^9, 3.811231720785195*^9, 
   3.811284134581438*^9, 3.8112842066907177`*^9, 3.8112851884499435`*^9, 
   3.81128534701015*^9, 3.8112860196719418`*^9, 3.8113712598065405`*^9, 
   3.811371854146573*^9, 3.8113722493705635`*^9, 3.8113870337950864`*^9, 
   3.811398811521222*^9, 3.8113989963574*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"402ee98d-5c52-4d0e-badd-54f4cf6716c8"]
}, Open  ]],

Cell["[Md, Md] = Md - Md", "Text",
 CellChangeTimes->{{3.8106791737100697`*^9, 
  3.810679184186692*^9}},ExpressionUUID->"2bd417cb-1208-4797-8a0d-\
f71d460433f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Gamma]d", ",", "\[Phi]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Gamma]d", ",", "\[Phi]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Md", "[", 
         RowBox[{"\[Alpha]d", ",", "\[Phi]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], " ", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Beta]d", ",", "\[Gamma]d"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Md", "[", 
         RowBox[{"\[Gamma]d", ",", "\[Beta]d"}], "]"}], "[", 
        RowBox[{"[", "b", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], " ", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Alpha]d", ",", "\[Phi]d"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.810679206313188*^9, 3.8106792612903576`*^9}, {
  3.810679325476638*^9, 3.8106793623936014`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"025df6b4-11e9-4878-9619-2be1891c7d72"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810679227156617*^9, 3.810679262125846*^9}, 
   3.810679659284587*^9, 3.8106798349858413`*^9, 3.8106801498913097`*^9, 
   3.8106854541606083`*^9, 3.8106857692520704`*^9, 3.8106859145307713`*^9, 
   3.810686035448369*^9, 3.8106882167333326`*^9, 3.8106882868470345`*^9, 
   3.810688904090617*^9, 3.810689000865624*^9, 3.8106920258592052`*^9, 
   3.810785223569539*^9, 3.8107854099901953`*^9, 3.810785719818653*^9, 
   3.810785987438921*^9, 3.8107860920498004`*^9, 3.8107864140555916`*^9, 
   3.8107870343305273`*^9, 3.8112122976712923`*^9, 3.811213771555241*^9, 
   3.811214279641768*^9, 3.8112147405268764`*^9, 3.811214943754259*^9, 
   3.8112192672538843`*^9, 3.8112200974879494`*^9, 3.811231720870962*^9, 
   3.8112841347160764`*^9, 3.8112842067695045`*^9, 3.811285188638442*^9, 
   3.8112853470729876`*^9, 3.8112860197487383`*^9, 3.81137126005487*^9, 
   3.811371854296173*^9, 3.8113722494693003`*^9, 3.811387033928729*^9, 
   3.811398811665834*^9, 3.811398996484061*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"660ef403-ed0f-4a74-89f2-71bc09b5c941"]
}, Open  ]],

Cell["\<\
[K, P] = D + M - Md     Note that the replacement rules below relabel dummy \
indices.\
\>", "Text",
 CellChangeTimes->{{3.8106802771168036`*^9, 3.810680289181199*^9}, 
   3.810681523814395*^9, {3.8106815623880434`*^9, 
   3.81068157639328*^9}},ExpressionUUID->"9e948230-4d74-4d9a-97fd-\
913546f281e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ApplyRules", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Kg", "[", 
             RowBox[{"\[Beta]", ",", "\[Beta]d"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{"P", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
           RowBox[{
            RowBox[{"Kg", "[", 
             RowBox[{"\[Beta]", ",", "\[Beta]d"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
     RowBox[{"4", 
      RowBox[{"\[Delta]l", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"\[Delta]ld", "[", 
       RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"4", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], 
         RowBox[{"\[Delta]ld", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"\[Beta]d", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], 
         RowBox[{"\[Delta]l", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", " ", "\[Rho]"}], ",", 
     RowBox[{"i", "\[Rule]", " ", "k"}], ",", 
     RowBox[{"gd", "\[Rule]", " ", "\[Tau]d"}], ",", 
     RowBox[{"r", "\[Rule]", " ", "k"}], ",", 
     RowBox[{"\[Theta]", "\[Rule]", " ", "\[Rho]"}], ",", 
     RowBox[{"\[Theta]d", "\[Rule]", " ", "\[Tau]d"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", "\[Rule]", " ", "\[Tau]d"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810680298632894*^9, 3.8106804000697594`*^9}, {
  3.810680562134777*^9, 3.8106806247698326`*^9}, {3.810680680075748*^9, 
  3.8106808319174995`*^9}, {3.8106808769923315`*^9, 3.8106808904147096`*^9}, {
  3.810680945337387*^9, 3.8106810273424892`*^9}, {3.810681160058265*^9, 
  3.81068116100751*^9}, {3.810681202650218*^9, 3.810681227772414*^9}, {
  3.810681315667552*^9, 3.8106814609889317`*^9}, {3.81068154701388*^9, 
  3.8106815586167345`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"fbe3d5d5-f0ed-4847-86b4-8a95e8849ce8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8106804020987945`*^9, {3.8106806011836596`*^9, 3.81068062737897*^9}, {
   3.810680681965037*^9, 3.8106806998071427`*^9}, {3.81068075111455*^9, 
   3.8106808326060553`*^9}, {3.8106808778112555`*^9, 3.810680891062044*^9}, {
   3.8106809538436193`*^9, 3.8106809787268476`*^9}, 3.8106810280851507`*^9, 
   3.81068116259956*^9, {3.8106812197741313`*^9, 3.8106812289083757`*^9}, {
   3.810681331232601*^9, 3.8106814619694967`*^9}, 3.810681559518394*^9, 
   3.8106854558770175`*^9, 3.810685770661337*^9, 3.8106859163299637`*^9, 
   3.810686037369263*^9, 3.8106882167921753`*^9, 3.8106882869238267`*^9, 
   3.8106889042043133`*^9, 3.8106890009434147`*^9, 3.810692025929017*^9, 
   3.810785223677251*^9, 3.8107854101038923`*^9, 3.8107857199163923`*^9, 
   3.8107859875087347`*^9, 3.810786092166499*^9, 3.810786414130391*^9, 
   3.8107870344123087`*^9, 3.811212297735124*^9, 3.811213771658972*^9, 
   3.811214279772935*^9, 3.811214740612174*^9, 3.8112149438367634`*^9, 
   3.811219267331685*^9, 3.811220097591189*^9, 3.8112317209816694`*^9, 
   3.8112841347819014`*^9, 3.811284206889185*^9, 3.8112851888199587`*^9, 
   3.8112853471368113`*^9, 3.8112860198654256`*^9, 3.8113712601775417`*^9, 
   3.8113718543889236`*^9, 3.8113722495600567`*^9, 3.811387034007517*^9, 
   3.811398811755596*^9, 3.811398996557865*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"231bdd09-78de-4de5-9b0a-6c1669e89019"]
}, Open  ]],

Cell["{Q, Qb} = 2 P", "Text",
 CellChangeTimes->{{3.810682233511945*^9, 
  3.8106822438876743`*^9}},ExpressionUUID->"6c1c1547-a82d-4847-88e6-\
1eec2b58e5cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Qb", "[", 
          RowBox[{"j", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Q12", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q12", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Qb", "[", 
          RowBox[{"j", ",", "\[Alpha]d"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"P", "[", 
     RowBox[{"\[Beta]", ",", "\[Alpha]d"}], "]"}], " ", 
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810682476019915*^9, 3.8106826519230194`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"c62e661e-6d57-4e2a-aae6-94ddf31534c3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810682547546051*^9, {3.8106826365683336`*^9, 3.8106826544564075`*^9}, 
   3.8106854574667993`*^9, 3.810685772380707*^9, 3.810685917995504*^9, 
   3.8106860392900925`*^9, 3.810686209150792*^9, 3.810688216823093*^9, 
   3.8106882870554757`*^9, 3.8106889042472024`*^9, 3.8106890010630937`*^9, 
   3.810692026027753*^9, 3.8107852237181416`*^9, 3.810785410142787*^9, 
   3.8107857200101414`*^9, 3.810785987545636*^9, 3.8107860922003965`*^9, 
   3.8107864142311287`*^9, 3.8107870345150332`*^9, 3.811212297830871*^9, 
   3.8112137716968555`*^9, 3.811214279810834*^9, 3.8112147406561184`*^9, 
   3.8112149438756022`*^9, 3.8112192673715763`*^9, 3.811220097626094*^9, 
   3.8112317210135813`*^9, 3.8112841348237877`*^9, 3.8112842069290776`*^9, 
   3.811285188868823*^9, 3.811285347199643*^9, 3.8112860199122987`*^9, 
   3.8113712602204313`*^9, 3.8113718544278193`*^9, 3.811372249621892*^9, 
   3.811387034049406*^9, 3.811398811797482*^9, 3.811398996598755*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"ab2ca6f7-752c-4ed7-b606-acf9f974eac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q34b", "[", 
           RowBox[{"j", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Q", "[", 
          RowBox[{"i", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"i", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Q34b", "[", 
           RowBox[{"j", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"P", "[", 
     RowBox[{"\[Beta]", ",", "\[Alpha]d"}], "]"}], " ", 
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8106847029131947`*^9, 3.8106847031765394`*^9}, {
  3.810684795171486*^9, 3.8106848253986063`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"411843c1-a4f1-4670-873d-61d88a0f4bef"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+Kw1d2ffVPeOD5zFfoFop9M2uDkB6RzOO5ngugzBQI1
IDqqx7UbRL87VboARF+wlp7tD6T/HXi8GESv/sbxEUSf+aj0F0S7X3AsDwTS
ZQw/ftQB6frlrgL1QNruNqM5iFYuLooA0U7l7akgel7SiV4QHVAQeBtEP5pt
3eifCpSPKrcMANLVEr8rQPQy32mbQHSk5d/TIDroV86LICA9y900IBhIW+1T
/BsBpOdtvj2lCEj/uHFvLog2EZkrUQykMwLSdUB0bEVdA4jeEdMhPxdIr/l/
LhNE9003nQ2iN21yurwESBftrpq8Ckj7dUxZBaIB5EKcyQ==
  "],
 CellLabel->"Out[95]=",ExpressionUUID->"7869e6ac-2932-4a61-a8ac-7b3fcf3a18c8"]
}, Open  ]],

Cell["\<\
[K, Q] =-2 Sb  Note that the replacement rule below relabels dummy indices.\
\>", "Text",
 CellChangeTimes->{{3.810681642037768*^9, 3.8106816496248116`*^9}, 
   3.81068504842258*^9, {3.810686778448161*^9, 3.8106867916857595`*^9}, {
   3.8106875994165754`*^9, 3.810687600653226*^9}, {3.810688308985859*^9, 
   3.8106883321388965`*^9}, 3.8106920613858447`*^9, {3.810692099046122*^9, 
   3.8106921020540757`*^9}},ExpressionUUID->"503240b7-2af1-4473-90bc-\
ecc1591a9c6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12b", "[", 
         RowBox[{"r", ",", "\[Alpha]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"i", "\[Rule]", "k"}], ",", 
    RowBox[{"fd", "\[Rule]", " ", "\[Tau]d"}], ",", 
    RowBox[{"v", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"w", "\[Rule]", "j"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106850691481915`*^9, 3.8106851041475863`*^9}, {
  3.8106852349925823`*^9, 3.810685237565698*^9}, {3.8106854846301193`*^9, 
  3.810685488256445*^9}, {3.8106864590833693`*^9, 3.8106864877337*^9}, {
  3.8106866118019075`*^9, 3.810686612979721*^9}, {3.81068666134237*^9, 
  3.8106866825157394`*^9}, {3.8106867369332433`*^9, 3.8106867372294374`*^9}, {
  3.8106891170125337`*^9, 3.810689121079627*^9}, {3.8107861153056*^9, 
  3.8107861221921835`*^9}, {3.8107861859108033`*^9, 3.8107862609071875`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1e4ba529-4af0-4421-9e25-f16eb6edb91b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8106864645267935`*^9, 3.810686488463747*^9}, 
   3.8106866149065638`*^9, {3.8106866643603296`*^9, 3.810686683336543*^9}, {
   3.81068673902859*^9, 3.810686759294389*^9}, 3.8106867991657505`*^9, 
   3.810688216913854*^9, 3.8106882872060733`*^9, 3.8106889043648834`*^9, 
   3.810689001182774*^9, 3.810689121723933*^9, 3.810692026130478*^9, 
   3.8107852238258533`*^9, 3.810785410250498*^9, 3.8107857202165895`*^9, 
   3.810785987641385*^9, 3.8107860923101025`*^9, 3.810786123340111*^9, {
   3.8107862538779783`*^9, 3.810786261975322*^9}, 3.810786414337846*^9, 
   3.8107870346177588`*^9, 3.811212297940572*^9, 3.8112137718065615`*^9, 
   3.811214279917547*^9, 3.8112147407808313`*^9, 3.8112149440105047`*^9, 
   3.811219267494319*^9, 3.8112200977926483`*^9, 3.811231721150233*^9, 
   3.811284134948455*^9, 3.811284207045766*^9, 3.811285189074274*^9, 
   3.8112853472973833`*^9, 3.8112860200339737`*^9, 3.8113712604079256`*^9, 
   3.8113718545544806`*^9, 3.811372249930071*^9, 3.811387034164099*^9, 
   3.8113988119181604`*^9, 3.8113989967204313`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"bf721ab8-39df-4205-8ec6-649bb0622530"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Q", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S34b", "[", 
         RowBox[{"i", ",", "\[Alpha]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"j", "\[Rule]", " ", "u"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106816565208797`*^9, 3.810681744908866*^9}, {
  3.8106819616475325`*^9, 3.810682005076763*^9}, {3.8107861558651266`*^9, 
  3.8107861622630224`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"98a3eda1-daeb-45fd-939b-eb5f30f74545"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8106820059519024`*^9, 3.81068222826338*^9, 
  3.8106868015982456`*^9, 3.810688216942773*^9, 3.8106882872838635`*^9, 
  3.81068890441475*^9, 3.8106890012675476`*^9, 3.8106920262062807`*^9, 
  3.810785223868738*^9, 3.8107854102923856`*^9, 3.8107857204230433`*^9, 
  3.810785987695236*^9, 3.8107860923589725`*^9, 3.810786131755603*^9, 
  3.810786163434878*^9, 3.8107864144126368`*^9, 3.810787034690564*^9, 
  3.8112122979794683`*^9, 3.811213771885483*^9, 3.811214279998332*^9, 
  3.811214740818802*^9, 3.811214944081518*^9, 3.8112192675621376`*^9, 
  3.811220097829549*^9, 3.8112317211901093`*^9, 3.811284134982365*^9, 
  3.811284207121563*^9, 3.8112851891211476`*^9, 3.8112853473522396`*^9, 
  3.8112860201017947`*^9, 3.8113712605036707`*^9, 3.8113718545893974`*^9, 
  3.8113722500567284`*^9, 3.8113870342029934`*^9, 3.8113988119630384`*^9, 
  3.8113989967563324`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"13b2e85c-6b64-4e55-9fbe-ca2d950ab83a"]
}, Open  ]],

Cell["[K, Qb] = -2 S", "Text",
 CellChangeTimes->{{3.8106876138434443`*^9, 
  3.810687656112425*^9}},ExpressionUUID->"777c8b32-ada3-406e-8f8b-\
1dda059a4dd4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Qb", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Qb", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12", "[", 
         RowBox[{"r", ",", "\[Alpha]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Alpha]d", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", " ", "i"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810687664708429*^9, 3.8106877356078043`*^9}, {
  3.810687837895279*^9, 3.8106878807017765`*^9}, {3.8107870494381437`*^9, 
  3.810787053503316*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d746595e-1e7c-46a5-be87-1d7bfb0d506e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8106877365223556`*^9, {3.8106878610832825`*^9, 3.810687882072075*^9}, 
   3.8106882170255513`*^9, 3.810688287365645*^9, 3.810688904494537*^9, 
   3.810689001351323*^9, 3.810692026281076*^9, 3.8107852239315715`*^9, 
   3.810785410363202*^9, 3.8107857204818797`*^9, 3.8107859877431073`*^9, 
   3.810786092440754*^9, 3.810786414490428*^9, {3.810787034761376*^9, 
   3.810787054011908*^9}, 3.8112122980482826`*^9, 3.8112137719283686`*^9, 
   3.8112142800771203`*^9, 3.811214740895789*^9, 3.8112149441636076`*^9, 
   3.811219267644915*^9, 3.8112200979013577`*^9, 3.811231721272888*^9, 
   3.811284135050192*^9, 3.8112842071953664`*^9, 3.8112851892807217`*^9, 
   3.8112853473861475`*^9, 3.8112860201775885`*^9, 3.8113712605485535`*^9, 
   3.8113718546611958`*^9, 3.8113722501804*^9, 3.8113870342777953`*^9, 
   3.8113988120019364`*^9, 3.811398996824152*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"8cf23b95-d885-4497-8734-3d40a73dcb7b"]
}, Open  ]],

Cell["Note that the replacement rule below relabels dummy indices.", "Text",
 CellChangeTimes->{{3.8106920742354765`*^9, 
  3.8106920918035016`*^9}},ExpressionUUID->"c369b1eb-35a2-4739-9c53-\
b8b4bf696795"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"r", ",", "\[Beta]d"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"r", ",", "\[Beta]d"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S34", "[", 
         RowBox[{"r", ",", "\[Alpha]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", "i"}], ",", 
    RowBox[{"h", "\[Rule]", " ", "\[Rho]"}], ",", 
    RowBox[{"ed", "\[Rule]", " ", "\[Tau]d"}], ",", 
    RowBox[{"y", "\[Rule]", " ", "i"}], ",", 
    RowBox[{"l", "\[Rule]", " ", "i"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106878937892847`*^9, 3.8106879242189064`*^9}, {
  3.8106885453806376`*^9, 3.810688553726285*^9}, {3.810688614018034*^9, 
  3.8106886491120787`*^9}, {3.8106886820894985`*^9, 3.810688704014846*^9}, {
  3.8106891055821085`*^9, 3.810689109208379*^9}, {3.8107852469221296`*^9, 
  3.8107852517322197`*^9}, {3.810786270289096*^9, 3.810786324688593*^9}, {
  3.811215005523621*^9, 3.811215007010373*^9}, {3.8112151851422873`*^9, 
  3.81121523867988*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"90b37665-f3cb-465c-a567-f7977ee9c1f3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810688554580003*^9, {3.810688615112105*^9, 3.810688649560878*^9}, {
   3.8106886834129467`*^9, 3.810688705718255*^9}, 3.810688904578313*^9, 
   3.8106890014420805`*^9, {3.8106890907707243`*^9, 3.81068910990551*^9}, 
   3.810692026350891*^9, {3.8107852240143485`*^9, 3.8107852526218395`*^9}, 
   3.810785410456946*^9, 3.8107857206823435`*^9, 3.8107859878179083`*^9, 
   3.810786092523532*^9, 3.810786273763792*^9, 3.8107863252480927`*^9, 
   3.8107864145682216`*^9, 3.810787034837175*^9, 3.811212298121097*^9, 
   3.8112137720146503`*^9, 3.8112142801519213`*^9, 3.8112147410010242`*^9, 
   3.811214944252846*^9, {3.8112151898485303`*^9, 3.811215239254854*^9}, 
   3.8112192677256994`*^9, 3.8112200979751663`*^9, 3.8112317213616495`*^9, 
   3.811284135131971*^9, 3.811284207282135*^9, 3.811285189468222*^9, 
   3.811285347449973*^9, 3.811286020265359*^9, 3.811371260677209*^9, 
   3.8113718547460165`*^9, 3.8113722502591887`*^9, 3.8113870343585773`*^9, 
   3.8113988120907*^9, 3.811398996904936*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"11fb3549-d1f9-46a9-a1f9-cef13ec67f83"]
}, Open  ]],

Cell["{S, bS} = K", "Text",
 CellChangeTimes->{{3.810784669890024*^9, 3.810784670018645*^9}, {
  3.810784715274604*^9, 
  3.810784728760535*^9}},ExpressionUUID->"3a554ba9-03e1-4ca7-9db4-\
09e71451979d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S12", "[", 
          RowBox[{"j", ",", "\[Alpha]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"S34b", "[", 
          RowBox[{"i", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S34b", "[", 
          RowBox[{"i", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"S12", "[", 
          RowBox[{"j", ",", "\[Alpha]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810784763401884*^9, 3.8107848473683443`*^9}, {
  3.810784882115821*^9, 3.8107849472635784`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"bc89f05e-a161-4776-b76c-6f27abff5d76"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8107849483656282`*^9, 3.810784951211048*^9}, 
   3.8107852240871544`*^9, 3.8107854105008287`*^9, 3.8107857207541523`*^9, 
   3.8107859878608017`*^9, 3.8107860926043158`*^9, 3.810786414608113*^9, 
   3.8107870348750715`*^9, 3.8112122981569996`*^9, 3.811213772089964*^9, 
   3.811214280235697*^9, 3.811214741087041*^9, 3.811214944351582*^9, 
   3.8112192678154597`*^9, 3.811220098019043*^9, 3.811231721404539*^9, 
   3.8112841351698627`*^9, 3.8112842073250194`*^9, 3.8112851895160913`*^9, 
   3.8112853474828863`*^9, 3.811286020310234*^9, 3.8113712608108473`*^9, 
   3.811371854801819*^9, 3.8113722503020725`*^9, 3.81138703442939*^9, 
   3.811398812127599*^9, 3.811398996943832*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"a166a3f1-e969-4439-b402-85688a2da228"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34", "[", 
           RowBox[{"j", ",", "\[Zeta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"i", ",", "\[Xi]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"i", ",", "\[Xi]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34", "[", 
           RowBox[{"j", ",", "\[Zeta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h", "\[Rule]", "\[Rho]"}], ",", 
    RowBox[{"fd", "\[Rule]", " ", "ed"}], ",", 
    RowBox[{"v", "\[Rule]", " ", "y"}], ",", 
    RowBox[{"w", "\[Rule]", " ", "y"}], ",", 
    RowBox[{"l", "\[Rule]", " ", "y"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810784981877998*^9, 3.810785035517536*^9}, {
  3.8107850781984296`*^9, 3.810785087221249*^9}, {3.8107852953545914`*^9, 
  3.810785327295122*^9}, {3.8107854643279095`*^9, 3.8107854891225834`*^9}, {
  3.810785526367573*^9, 3.8107855284928513`*^9}, {3.8107855762960353`*^9, 
  3.810785578912037*^9}, {3.810785767341584*^9, 3.810785819677574*^9}, {
  3.810785858376096*^9, 3.8107858764916496`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"415bc3b6-eead-471e-9a94-3bbf11dcf406"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8107850412452154`*^9, 3.810785088758172*^9, 3.8107852242207975`*^9, 
   3.8107853289726324`*^9, 3.810785410657411*^9, {3.8107854717819285`*^9, 
   3.810785490082982*^9}, 3.8107855291720314`*^9, 3.810785580895694*^9, 
   3.81078572090475*^9, {3.810785774271017*^9, 3.8107858204903994`*^9}, {
   3.8107858627514257`*^9, 3.8107858772316656`*^9}, 3.810785987979478*^9, 
   3.8107860927389565`*^9, 3.8107864147188177`*^9, 3.8107870349847765`*^9, 
   3.811212298287649*^9, 3.81121377221315*^9, 3.8112142803583684`*^9, 
   3.811214741217853*^9, 3.8112149444959803`*^9, 3.8112192679820395`*^9, 
   3.811220098190584*^9, 3.8112317215222206`*^9, 3.811284135309*^9, 
   3.8112842074476905`*^9, 3.8112851896946125`*^9, 3.8112853475676594`*^9, 
   3.811286020435897*^9, 3.8113712610063257`*^9, 3.8113718549234934`*^9, 
   3.8113722504496756`*^9, 3.811387034557048*^9, 3.811398812250272*^9, 
   3.8113989970684967`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"5fc99fba-b567-4db3-b7b3-f22f7c757ede"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12", "[", 
            RowBox[{"J", ",", "\[Alpha]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"L", ",", "\[Beta]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"L", ",", "\[Beta]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12", "[", 
            RowBox[{"J", ",", "\[Alpha]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"L", ",", "J"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kg", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"fd", "\[Rule]", " ", "\[Tau]d"}], ",", 
    RowBox[{"v", "\[Rule]", " ", "i"}], ",", 
    RowBox[{"w", "\[Rule]", " ", "j"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810786852675495*^9, 3.8107869233404956`*^9}, {
  3.8107869547146254`*^9, 3.8107869609888067`*^9}, {3.8107870708020124`*^9, 
  3.810787091876645*^9}, {3.810787126978755*^9, 3.810787190234577*^9}, {
  3.810787222359679*^9, 3.810787225857296*^9}, {3.810787260644292*^9, 
  3.8107873217488394`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2ea3b21f-b7d9-4a8f-8943-1cbf478dbcb2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810786925198551*^9, 3.810786962125762*^9, 3.8107870350805206`*^9, {
   3.810787073302314*^9, 3.810787092775264*^9}, {3.810787155318957*^9, 
   3.810787190883834*^9}, 3.8107872265035677`*^9, {3.8107872797242584`*^9, 
   3.810787322307365*^9}, 3.8112122983554688`*^9, 3.8112137722909408`*^9, 
   3.8112142804361706`*^9, 3.8112147413167653`*^9, 3.8112149446166577`*^9, 
   3.8112192681022277`*^9, 3.8112200983631225`*^9, 3.811231721596531*^9, 
   3.8112841353858075`*^9, 3.8112842075274878`*^9, 3.8112851898791184`*^9, 
   3.811285347632484*^9, 3.811286020524659*^9, 3.8113712611519337`*^9, 
   3.8113718550052757`*^9, 3.8113722505364494`*^9, 3.811387034639825*^9, 
   3.8113988123410273`*^9, 3.811398997150278*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"5f8340f4-6e1e-44b6-94bb-3f41cd0406c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ApplyRules", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S34", "[", 
             RowBox[{"J", ",", "\[Zeta]"}], "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{
            RowBox[{"S34b", "[", 
             RowBox[{"L", ",", "\[Xi]d"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S34b", "[", 
             RowBox[{"L", ",", "\[Xi]d"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{
            RowBox[{"S34", "[", 
             RowBox[{"J", ",", "\[Zeta]"}], "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"\[Delta]r", "[", 
       RowBox[{"L", ",", "J"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kg", "[", 
          RowBox[{"\[Zeta]", ",", "\[Xi]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h", "\[Rule]", " ", "\[Rho]"}], ",", 
     RowBox[{"u", "\[Rule]", " ", "l"}], ",", 
     RowBox[{"ed", "\[Rule]", " ", "\[Tau]d"}], ",", 
     RowBox[{"y", "\[Rule]", " ", "i"}], ",", 
     RowBox[{"j", "\[Rule]", " ", "l"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"i", "\[Rule]", " ", "l"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8107873496392713`*^9, 3.8107874090772667`*^9}, {
  3.8107874522258587`*^9, 3.8107875854390044`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"1f3e7d8a-3a99-4ebd-b7f1-49487abe8d69"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8107874104306393`*^9, {3.8107874598507442`*^9, 3.8107875858199887`*^9}, 
   3.811212298424285*^9, 3.811213772364745*^9, 3.8112142805149508`*^9, 
   3.8112147414077744`*^9, 3.811214944706421*^9, 3.811219268249412*^9, 
   3.8112200985247025`*^9, 3.8112317216733313`*^9, 3.8112841354725637`*^9, 
   3.811284207610257*^9, 3.811285190066617*^9, 3.811285347698309*^9, 
   3.8112860206263895`*^9, 3.8113712613244743`*^9, 3.8113718550840635`*^9, 
   3.8113722506222153`*^9, 3.8113870347256083`*^9, 3.811398812432787*^9, 
   3.8113989972350535`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"1692fa0e-68f9-40e7-aefb-33a3b7327c5a"]
}, Open  ]],

Cell["[Md, Q] = 0", "Text",
 CellChangeTimes->{{3.811213135548979*^9, 
  3.8112131441774116`*^9}},ExpressionUUID->"bbb4e7b8-2bea-45ee-9fce-\
3371d83561a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"ad", ",", "bd"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"ad", ",", "bd"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellLabel->
  "In[104]:=",ExpressionUUID->"3826bd49-4051-433d-b55b-d476bafcdac5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8112133781088734`*^9, 3.8112137724425354`*^9, 
  3.8112142805997224`*^9, 3.8112147415156713`*^9, 3.8112149447887096`*^9, 
  3.8112192683582*^9, 3.811220098802556*^9, 3.8112317217536187`*^9, 
  3.8112841355463667`*^9, 3.811284207689046*^9, 3.8112851902311773`*^9, 
  3.811285347760148*^9, 3.8112860207211347`*^9, 3.8113712614521313`*^9, 
  3.811371855218703*^9, 3.8113722507109776`*^9, 3.811387034822337*^9, 
  3.8113988125095773`*^9, 3.8113989973158393`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"c452ba33-c33b-4049-828c-9868cf948890"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"ad", ",", "bd"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Q", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"ad", ",", "bd"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.811213177694189*^9, 3.8112131830898104`*^9}, {
  3.811213237849086*^9, 3.8112132463067904`*^9}, {3.811213322119116*^9, 
  3.811213355160982*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"97d5224f-3bb7-49c0-b29c-46ce96baa0dd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811213184998006*^9, 3.811213247424341*^9, 
  3.8112133587243156`*^9, 3.811213772481431*^9, 3.811214280637622*^9, 
  3.811214741553735*^9, 3.811214944830111*^9, 3.811219268410061*^9, 
  3.811220098865387*^9, 3.8112317217865314`*^9, 3.8112841355792775`*^9, 
  3.811284207722953*^9, 3.811285190270073*^9, 3.8112853477910604`*^9, 
  3.8112860207560406`*^9, 3.811371261496019*^9, 3.811371855302479*^9, 
  3.8113722507488747`*^9, 3.8113870348861656`*^9, 3.8113988125454984`*^9, 
  3.81139899735174*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"ce7c52af-a3ab-40f4-81a4-d78dbfe43639"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"ad", ",", "bd"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"ad", ",", "bd"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"8f28257c-b422-4dc4-8974-f65a6cecaa66"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8112137725203266`*^9, 3.811214280676517*^9, 
  3.811214741593012*^9, 3.8112149448779826`*^9, 3.8112192684629216`*^9, 
  3.811220098903287*^9, 3.8112317218214397`*^9, 3.8112841356121907`*^9, 
  3.811284207760853*^9, 3.811285190309965*^9, 3.8112853478219776`*^9, 
  3.8112860208238597`*^9, 3.811371261539898*^9, 3.811371855348357*^9, 
  3.811372250793756*^9, 3.811387034928053*^9, 3.8113988126123023`*^9, 
  3.8113989973916316`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"98f24bf0-04a4-42c6-aa48-b6701a40454e"]
}, Open  ]],

Cell["[M, Q] = Q", "Text",
 CellChangeTimes->{{3.8112132993859386`*^9, 
  3.811213307314587*^9}},ExpressionUUID->"fdb5e257-c791-4ff1-9985-\
3ab02590a065"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"c", ",", "d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Q12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"c", ",", "d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q12", "[", 
        RowBox[{"J", ",", "c"}], "]"}], "[", 
       RowBox[{"[", "b", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"d", ",", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q12", "[", 
        RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
       RowBox[{"[", "b", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"d", ",", "c"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811213384716442*^9, 3.8112134271976476`*^9}, {
  3.8112134828582563`*^9, 3.8112135945949826`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"71312a53-18fa-4fc3-b448-39a80152c565"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.811213395696602*^9, 3.811213428067713*^9, {3.811213517492339*^9, 
   3.8112135605370364`*^9}, 3.811213595504985*^9, 3.811213772615074*^9, 
   3.811214280786751*^9, 3.8112147416920643`*^9, 3.8112149449742393`*^9, 
   3.811219268716428*^9, 3.8112200989601355`*^9, 3.811231721897235*^9, 
   3.8112841357169094`*^9, 3.811284207854601*^9, 3.81128519052938*^9, 
   3.811285347891798*^9, 3.811286020897662*^9, 3.8113712616924887`*^9, 
   3.8113718554421234`*^9, 3.8113722508865185`*^9, 3.8113870350088377`*^9, 
   3.811398812686104*^9, 3.8113989975083213`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"653306d5-776c-4d03-a491-701874a5860d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"c", ",", "d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Q", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"c", ",", "d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"J", ",", "c"}], "]"}], 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"d", ",", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Q", "[", 
     RowBox[{"J", ",", "\[Gamma]"}], "]"}], 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"d", ",", "c"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8112136223741364`*^9, 3.8112137009460106`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4cb9de29-ccd4-49bf-a079-a5ab6dcb3889"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8112137047864695`*^9, 3.811213772713809*^9, 
  3.811214280824649*^9, 3.8112147417339506`*^9, 3.811214945013645*^9, 
  3.8112192690123672`*^9, 3.8112200989950404`*^9, 3.8112317219630594`*^9, 
  3.811284135755807*^9, 3.811284208006197*^9, 3.8112851905642858`*^9, 
  3.811285347923708*^9, 3.8112860209325705`*^9, 3.8113712617263975`*^9, 
  3.8113718554800053`*^9, 3.8113722509254045`*^9, 3.8113870350447407`*^9, 
  3.8113988127269964`*^9, 3.811398997546218*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"560a7caa-77a4-4dd2-903b-fb5d33d59317"]
}, Open  ]],

Cell["[M, Qb] = 0", "Text",
 CellChangeTimes->{{3.811213979584059*^9, 
  3.8112139883477144`*^9}},ExpressionUUID->"cd4e1236-f3f6-4ea5-9480-\
a593912f34cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"c", ",", "d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Qb", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Qb", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"c", ",", "d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.8112139898262777`*^9, {3.8112140198401957`*^9, 3.811214038699357*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"7f72966c-ab8c-4139-bd92-1c927f4fb9bc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8112140351101065`*^9, 3.811214280867544*^9, 
  3.8112147417748685`*^9, 3.811214945067502*^9, 3.811219269064229*^9, 
  3.8112200991959543`*^9, 3.8112317220019555`*^9, 3.811284135795698*^9, 
  3.811284208053073*^9, 3.8112851906021833`*^9, 3.8112853479576144`*^9, 
  3.811286020974456*^9, 3.8113712617732735`*^9, 3.8113718555189*^9, 
  3.8113722509682894`*^9, 3.81138703508264*^9, 3.811398812775863*^9, 
  3.8113989975831194`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"225dfb84-ee2d-4d4d-93a0-5ddf02433905"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"c", ",", "d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"c", ",", "d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.811214057129278*^9, 3.8112140813312483`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"017cd5fb-ae18-401f-9ea9-dc1ae9f6b3b7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811214085540957*^9, 3.811214280942334*^9, 
  3.811214741853676*^9, 3.8112149452131095`*^9, 3.811219269155984*^9, 
  3.811220099370514*^9, 3.8112317220408697`*^9, 3.8112841358844647`*^9, 
  3.811284208143832*^9, 3.811285190645071*^9, 3.811285348022442*^9, 
  3.8112860210572357`*^9, 3.811371261921875*^9, 3.8113718555976906`*^9, 
  3.811372251053064*^9, 3.811387035155444*^9, 3.8113988128496776`*^9, 
  3.81139899765095*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"46e37744-69a8-4150-bdcf-6f3fc5bd7904"]
}, Open  ]],

Cell["[Md, Qb] = Qb", "Text",
 CellChangeTimes->{{3.8112140980726643`*^9, 
  3.8112141194666166`*^9}},ExpressionUUID->"f4881837-9b77-4ea6-9788-\
9b6095c52c20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"cd", ",", "dd"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Qb", "[", 
          RowBox[{"J", ",", "\[Gamma]d"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Qb", "[", 
          RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"cd", ",", "dd"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"Qb", "[", 
     RowBox[{"J", ",", "dd"}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"cd", ",", "\[Gamma]d"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Qb", "[", 
     RowBox[{"J", ",", "\[Gamma]d"}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"cd", ",", "dd"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811214128819553*^9, 3.8112142172279224`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"844fd0bb-7096-4244-a322-3b3eee6a5648"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811214219031451*^9, 3.8112142810241184`*^9, 
  3.8112147418990297`*^9, 3.8112149452670016`*^9, 3.8112192692995996`*^9, 
  3.8112200994253654`*^9, 3.811231722112665*^9, 3.811284135930337*^9, 
  3.811284208185715*^9, 3.811285190687956*^9, 3.81128534805635*^9, 
  3.8112860211021137`*^9, 3.811371262030585*^9, 3.8113718556455593`*^9, 
  3.811372251102929*^9, 3.811387035196336*^9, 3.811398812895543*^9, 
  3.81139899769482*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"7e9b43cd-b5ca-484a-86bc-714d5bc27939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"cd", ",", "dd"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Q34b", "[", 
           RowBox[{"J", ",", "fd"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q34b", "[", 
           RowBox[{"J", ",", "fd"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"cd", ",", "dd"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q34b", "[", 
        RowBox[{"J", ",", "dd"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"cd", ",", "fd"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q34b", "[", 
        RowBox[{"J", ",", "fd"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"cd", ",", "dd"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8112143481983395`*^9, 3.81121449356184*^9}, {
  3.8112145480819235`*^9, 3.8112145620816092`*^9}, {3.811214629673587*^9, 
  3.811214657037397*^9}, {3.81121477953111*^9, 3.811214780106736*^9}, {
  3.811214827575032*^9, 3.8112148451240897`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"22b0c9fe-1713-4b9d-8a9e-5db90ac3fa58"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811214645511999*^9, 3.8112147076044164`*^9, 
  3.8112147419848194`*^9, 3.8112147817283006`*^9, 3.8112148461126013`*^9, 
  3.8112149453627453`*^9, 3.8112192693913593`*^9, 3.811220099509143*^9, 
  3.8112317221884604`*^9, 3.8112841360111217`*^9, 3.8112842083243446`*^9, 
  3.8112851908545127`*^9, 3.8112853481181846`*^9, 3.811286021184918*^9, 
  3.8113712621941442`*^9, 3.811371855733327*^9, 3.8113722512136354`*^9, 
  3.8113870352671456`*^9, 3.811398812963363*^9, 3.811398997774607*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"3236567c-1e10-4e15-a562-4c923a9662e6"]
}, Open  ]],

Cell["[Md,S]=0", "Text",
 CellChangeTimes->{{3.8107877149555993`*^9, 
  3.8107877359105573`*^9}},ExpressionUUID->"723185aa-df15-446c-9ea1-\
8311af7e7d02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"S12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8107878217489786`*^9, 3.81078783381075*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"d8c4f64b-6867-4e9a-9aa7-e855273f313b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.810787834678403*^9, 3.8112122984975996`*^9, 
  3.811213772789607*^9, 3.81121428111587*^9, 3.8112147420745583`*^9, 
  3.8112149454564934`*^9, 3.811219269493081*^9, 3.811220099622837*^9, 
  3.811231722272237*^9, 3.811284136101878*^9, 3.811284208504862*^9, 
  3.811285191007101*^9, 3.8112853481889973`*^9, 3.8112860212796392`*^9, 
  3.811371262387637*^9, 3.8113718558320613`*^9, 3.811372251288432*^9, 
  3.8113870353549223`*^9, 3.811398813044146*^9, 3.8113989978573866`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"a79042f6-5eb3-4485-ac5a-247fade34bc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"S34", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S34", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8107877464504013`*^9, 3.8107878031377516`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"e393a32e-d719-4192-b92c-468b4cef3c8d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.810787803904709*^9, 3.8112122985634236`*^9, 
  3.811213772863409*^9, 3.8112142812096243`*^9, 3.811214742210535*^9, 
  3.811214945546255*^9, 3.811219269582841*^9, 3.8112200997554817`*^9, 
  3.8112317223465567`*^9, 3.8112841361856565`*^9, 3.8112842086997037`*^9, 
  3.8112851911826324`*^9, 3.8112853482807503`*^9, 3.8112860213684125`*^9, 
  3.8113712625511913`*^9, 3.8113718559088573`*^9, 3.811372251367221*^9, 
  3.811387035432702*^9, 3.811398813126926*^9, 3.8113989979401693`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"858199c5-1f55-48cc-8d80-6aa01bf1cc5f"]
}, Open  ]],

Cell["[M, S] =S", "Text",
 CellChangeTimes->{{3.8112127517850275`*^9, 3.8112127583883533`*^9}, 
   3.8112130853148994`*^9},ExpressionUUID->"d6414561-ee83-4070-ab32-\
4a51a2ce8f1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S12", "[", 
        RowBox[{"J", ",", "\[Beta]"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S12", "[", 
        RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8112127775872693`*^9, 3.8112129787180395`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"e93d3c32-2b54-4266-96cd-103d5cda0ac1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811212924216894*^9, 3.8112129794160824`*^9}, 
   3.811213772937212*^9, 3.8112142813133435`*^9, 3.8112147423345222`*^9, 
   3.811214945672922*^9, 3.8112192696885595`*^9, 3.8112200998562136`*^9, 
   3.8112317224178696`*^9, 3.8112841362784076`*^9, 3.8112842089028215`*^9, 
   3.8112851913551693`*^9, 3.811285348348569*^9, 3.8112860214591603`*^9, 
   3.8113712626928144`*^9, 3.811371855987645*^9, 3.811372251449999*^9, 
   3.8113870355124903`*^9, 3.811398813204722*^9, 3.8113989980229435`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"ec31d8e9-f5ab-4c4a-93af-15b753f92b50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S34", "[", 
         RowBox[{"J", ",", "\[Beta]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S34", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"gd", "\[Rule]", " ", "ed"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112130029606676`*^9, 3.8112130594491134`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"7a436950-cd38-4175-8622-4e911b1ab055"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811213046373047*^9, 3.8112130602552357`*^9}, 
   3.811213773023985*^9, 3.81121428140561*^9, 3.8112147425135536`*^9, 
   3.811214945781624*^9, 3.8112192698321753`*^9, 3.811220099965926*^9, 
   3.811231722510621*^9, 3.8112841364030743`*^9, 3.811284209162135*^9, 
   3.811285191559622*^9, 3.8112853484303513`*^9, 3.811286021562881*^9, 
   3.811371262945135*^9, 3.8113718560953565`*^9, 3.8113722515427513`*^9, 
   3.8113870356052413`*^9, 3.8113988133034515`*^9, 3.8113989981166925`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"a8419888-448a-4d14-a667-1d160c786e3e"]
}, Open  ]],

Cell["[M, Sb] = 0", "Text",
 CellChangeTimes->{{3.8107878537623577`*^9, 
  3.8107878608494473`*^9}},ExpressionUUID->"86616790-7806-4d79-98f9-\
ba9b117e0814"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"gd", "\[Rule]", " ", "fd"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810787872823182*^9, 3.8107879474605904`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"24682f5f-2e41-450a-af50-a9cdf72e3a58"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810787928899231*^9, 3.810787948134785*^9}, 
   3.8112122986397295`*^9, 3.8112137730977817`*^9, 3.811214281580653*^9, 
   3.8112147427477584`*^9, 3.811214945875372*^9, 3.811219269946867*^9, 
   3.8112201001005583`*^9, 3.811231722591405*^9, 3.8112841365038033`*^9, 
   3.8112842093945093`*^9, 3.811285191727174*^9, 3.8112853485061464`*^9, 
   3.811286021644663*^9, 3.811371263162554*^9, 3.8113718561851177`*^9, 
   3.81137225163251*^9, 3.8113870356830344`*^9, 3.811398813394209*^9, 
   3.811398998201464*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"75865aa8-bc5b-40b0-91f9-15adb89f6cb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"S34b", "[", 
          RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S34b", "[", 
          RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810787961429237*^9, 3.810787980471266*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"53575eed-6a2d-4df4-a674-0a1cda0e3b22"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.810787981590302*^9, 3.8112122987010746`*^9, 
  3.811213773159616*^9, 3.8112142818346167`*^9, 3.811214742958562*^9, 
  3.8112149459611454`*^9, 3.811219270044611*^9, 3.8112201002182446`*^9, 
  3.8112317226622243`*^9, 3.811284136587579*^9, 3.811284209645832*^9, 
  3.8112851918887463`*^9, 3.8112853485709734`*^9, 3.8112860217204638`*^9, 
  3.811371263348057*^9, 3.811371856273879*^9, 3.8113722517023573`*^9, 
  3.8113870357668104`*^9, 3.8113988134660177`*^9, 3.8113989982882323`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"3b2083bb-408c-4eef-9ce3-fa283c2016a7"]
}, Open  ]],

Cell["[Md, Sb] = Sb", "Text",
 CellChangeTimes->{{3.811215304900915*^9, 
  3.8112153144266953`*^9}},ExpressionUUID->"b00fa70a-cbc5-4eb8-bbad-\
e04e3cf09c77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S12b", "[", 
        RowBox[{"J", ",", "\[Alpha]d"}], "]"}], "[", 
       RowBox[{"[", "b", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"\[Gamma]d", ",", "\[Beta]d"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S12b", "[", 
        RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
       RowBox[{"[", "b", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811215349002902*^9, 3.811215465049696*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"03d523e7-7b53-4bd7-99f6-b06b473796b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811215356507717*^9, 3.8112154260847178`*^9, 
  3.811215466499759*^9, 3.811219270179245*^9, 3.8112201003668613`*^9, 
  3.8112317227599545`*^9, 3.811284136797019*^9, 3.8112842098123856`*^9, 
  3.8112851920652695`*^9, 3.8112853486627274`*^9, 3.8112860218301673`*^9, 
  3.8113712635335617`*^9, 3.8113718565002747`*^9, 3.8113722518110332`*^9, 
  3.811387035906435*^9, 3.811398813635564*^9, 3.8113989984009323`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"c3c9f805-5f2a-4f32-8bc1-b3bbd48ce5db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Md", "[", 
           RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S34b", "[", 
        RowBox[{"J", ",", "\[Alpha]d"}], "]"}], "[", 
       RowBox[{"[", "b", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"\[Gamma]d", ",", "\[Beta]d"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S34b", "[", 
        RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
       RowBox[{"[", "b", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811215481916813*^9, 3.811215635963312*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"5e2f1668-677e-478e-a1db-e29a61a71f65"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8112155863310647`*^9, 3.811215636770714*^9}, 
   3.8112192703338327`*^9, 3.8112201004920645`*^9, 3.811231722831762*^9, 
   3.811284136906725*^9, 3.8112842099380484`*^9, 3.811285192258752*^9, 
   3.811285348730547*^9, 3.8112860219349155`*^9, 3.8113712637051306`*^9, 
   3.811371856617958*^9, 3.8113722518978024`*^9, 3.8113870360261154`*^9, 
   3.8113988137542515`*^9, 3.811398998512638*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"dbb587da-96a8-458c-be6a-70c6ea149033"]
}, Open  ]],

Cell["[D, Q] = 1/2 Q", "Text",
 CellChangeTimes->{{3.8112156473292694`*^9, 
  3.8112156612341948`*^9}},ExpressionUUID->"77c7d50a-4fa7-47fd-8e4b-\
eb1ca55a4d05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Q", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Q", "[", 
      RowBox[{"J", ",", "\[Gamma]"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.811214128819553*^9, 3.8112142172279224`*^9}, {
  3.811215703832982*^9, 3.811215874466464*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"5fa6e95c-b61b-4e6a-a37a-114ec915aba3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811215874973807*^9, 3.8112192703836975`*^9, 
  3.8112201005339603`*^9, 3.8112317228736496`*^9, 3.811284136958596*^9, 
  3.811284210005868*^9, 3.811285192483151*^9, 3.811285348764456*^9, 
  3.8112860219737864`*^9, 3.811371263935486*^9, 3.8113718566668344`*^9, 
  3.811372251940711*^9, 3.811387036072008*^9, 3.8113988137971444`*^9, 
  3.8113989985525255`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"b82e9ba8-3a78-4ebb-8782-0c3880e685bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Q12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], "]"}], 
  "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"\[Theta]", "\[Rule]", " ", "\[Theta]d"}], ",", 
    RowBox[{"\[Beta]d", "\[Rule]", "\[Theta]d"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112158924071236`*^9, 3.811215981406804*^9}, {
  3.811216021116891*^9, 3.8112160413484497`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"e8940016-e57a-493c-915d-f8103cdad1ec"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811215962310649*^9, 3.8112159818480244`*^9}, 
   3.811216041874045*^9, 3.811219270472473*^9, 3.8112201005887947`*^9, 
   3.8112317229474525`*^9, 3.8112841370593214`*^9, 3.8112842100976276`*^9, 
   3.8112851926905956`*^9, 3.811285348806343*^9, 3.8112860220974536`*^9, 
   3.8113712641279707`*^9, 3.811371856792492*^9, 3.8113722520254636`*^9, 
   3.8113870361148767`*^9, 3.8113988139397545`*^9, 3.811398998596408*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"58db17b8-da0e-4488-b5dc-fd1418855b86"]
}, Open  ]],

Cell["[D, Qb] = 1/2 Qb", "Text",
 CellChangeTimes->{{3.811216107019026*^9, 
  3.811216118023636*^9}},ExpressionUUID->"95cbf95a-1932-494b-b5a3-\
07b4b456fd23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"Qb", "[", 
         RowBox[{"J", ",", "\[Gamma]d"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Qb", "[", 
         RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "\[CenterDot]", 
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Qb", "[", 
      RowBox[{"J", ",", "\[Gamma]d"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8112161571124287`*^9, 3.811216170118283*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"3699a556-17dd-4291-80a9-ed3a535acf0f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8112161710124674`*^9, 3.8112192705228395`*^9, 
  3.8112201006316824`*^9, 3.81123172300829*^9, 3.811284137105195*^9, 
  3.811284210141506*^9, 3.8112851928960485`*^9, 3.8112853488412495`*^9, 
  3.8112860221632757`*^9, 3.811371264428167*^9, 3.811371856832385*^9, 
  3.811372252075326*^9, 3.8113870361547813`*^9, 3.811398813983632*^9, 
  3.811398998639299*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"be192678-3e5c-4264-9804-bf0098b2cf12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Q34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], "]"}], 
  "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Theta]", "\[Rule]", " ", "\[Zeta]"}], ",", 
    RowBox[{"r", "\[Rule]", " ", "q"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112162288030787`*^9, 3.8112162813920755`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"fe704084-7e07-44d2-a3db-80187f2239cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811216258654792*^9, 3.811216282155878*^9}, 
   3.8112192706106052`*^9, 3.8112201007034893`*^9, 3.811231723071122*^9, 
   3.8112841372009373`*^9, 3.811284210245228*^9, 3.811285193091524*^9, 
   3.811285348873164*^9, 3.811286022244059*^9, 3.8113712645917296`*^9, 
   3.8113718569530687`*^9, 3.811372252172068*^9, 3.811387036205634*^9, 
   3.8113988141521826`*^9, 3.8113989986871643`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d405076e-ca35-4bac-a5d3-630a43686672"]
}, Open  ]],

Cell["\<\
[K, Q] =-2 Sb  Note that the replacement rule below relabels dummy indices.\
\>", "Text",
 CellChangeTimes->{{3.810681642037768*^9, 3.8106816496248116`*^9}, 
   3.81068504842258*^9, {3.810686778448161*^9, 3.8106867916857595`*^9}, {
   3.8106875994165754`*^9, 3.810687600653226*^9}, {3.810688308985859*^9, 
   3.8106883321388965`*^9}, 3.8106920613858447`*^9, {3.810692099046122*^9, 
   3.8106921020540757`*^9}},ExpressionUUID->"2a51ea9d-24ce-41c1-920d-\
47fb4d2d3588"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12b", "[", 
         RowBox[{"r", ",", "\[Alpha]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"i", "\[Rule]", "k"}], ",", 
    RowBox[{"fd", "\[Rule]", " ", "\[Tau]d"}], ",", 
    RowBox[{"v", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"w", "\[Rule]", "j"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106850691481915`*^9, 3.8106851041475863`*^9}, {
  3.8106852349925823`*^9, 3.810685237565698*^9}, {3.8106854846301193`*^9, 
  3.810685488256445*^9}, {3.8106864590833693`*^9, 3.8106864877337*^9}, {
  3.8106866118019075`*^9, 3.810686612979721*^9}, {3.81068666134237*^9, 
  3.8106866825157394`*^9}, {3.8106867369332433`*^9, 3.8106867372294374`*^9}, {
  3.8106891170125337`*^9, 3.810689121079627*^9}, {3.8107861153056*^9, 
  3.8107861221921835`*^9}, {3.8107861859108033`*^9, 3.8107862609071875`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"1a61f32e-5efd-41fe-b586-ecfef98f50ca"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8106864645267935`*^9, 3.810686488463747*^9}, 
   3.8106866149065638`*^9, {3.8106866643603296`*^9, 3.810686683336543*^9}, {
   3.81068673902859*^9, 3.810686759294389*^9}, 3.8106867991657505`*^9, 
   3.810688216913854*^9, 3.8106882872060733`*^9, 3.8106889043648834`*^9, 
   3.810689001182774*^9, 3.810689121723933*^9, 3.810692026130478*^9, 
   3.8107852238258533`*^9, 3.810785410250498*^9, 3.8107857202165895`*^9, 
   3.810785987641385*^9, 3.8107860923101025`*^9, 3.810786123340111*^9, {
   3.8107862538779783`*^9, 3.810786261975322*^9}, 3.810786414337846*^9, 
   3.8107870346177588`*^9, 3.811212298771885*^9, 3.8112137732902656`*^9, 
   3.8112142819403334`*^9, 3.8112147431435995`*^9, 3.8112149460489726`*^9, 
   3.811219270704407*^9, 3.811220100768315*^9, 3.811231723145921*^9, 
   3.8112841373076515`*^9, 3.811284210369896*^9, 3.8112851933009634`*^9, 
   3.8112853489489727`*^9, 3.811286022339804*^9, 3.81137126483807*^9, 
   3.811371857093685*^9, 3.811372252294739*^9, 3.8113870362924013`*^9, 
   3.8113988142928047`*^9, 3.811398998772935*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"0b5ab5ea-aaf5-43f3-9cd1-a4957cb9092b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Q", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S34b", "[", 
         RowBox[{"i", ",", "\[Alpha]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"j", "\[Rule]", " ", "u"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106816565208797`*^9, 3.810681744908866*^9}, {
  3.8106819616475325`*^9, 3.810682005076763*^9}, {3.8107861558651266`*^9, 
  3.8107861622630224`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"a7f2583f-35e6-48a1-8ad2-11f95936af81"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8106820059519024`*^9, 3.81068222826338*^9, 
  3.8106868015982456`*^9, 3.810688216942773*^9, 3.8106882872838635`*^9, 
  3.81068890441475*^9, 3.8106890012675476`*^9, 3.8106920262062807`*^9, 
  3.810785223868738*^9, 3.8107854102923856`*^9, 3.8107857204230433`*^9, 
  3.810785987695236*^9, 3.8107860923589725`*^9, 3.810786131755603*^9, 
  3.810786163434878*^9, 3.8107864144126368`*^9, 3.810787034690564*^9, 
  3.811212298828246*^9, 3.8112137733700533`*^9, 3.811214281973245*^9, 
  3.8112147433376217`*^9, 3.811214946135337*^9, 3.8112192707902985`*^9, 
  3.8112201008231688`*^9, 3.811231723227703*^9, 3.811284137347546*^9, 
  3.8112842104566617`*^9, 3.811285193348835*^9, 3.811285348981874*^9, 
  3.811286022428565*^9, 3.8113712650335464`*^9, 3.811371857214365*^9, 
  3.8113722523396187`*^9, 3.8113870363293037`*^9, 3.811398814444399*^9, 
  3.8113989988208065`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"22410029-feb3-4cd2-a4d9-8a7abf66921a"]
}, Open  ]],

Cell["[K, Qb] = -2 S", "Text",
 CellChangeTimes->{{3.8106876138434443`*^9, 
  3.810687656112425*^9}},ExpressionUUID->"8156b254-57a5-4978-95ee-\
a3bcc7beabf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Qb", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Qb", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12", "[", 
         RowBox[{"r", ",", "\[Alpha]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Alpha]d", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", " ", "i"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810687664708429*^9, 3.8106877356078043`*^9}, {
  3.810687837895279*^9, 3.8106878807017765`*^9}, {3.8107870494381437`*^9, 
  3.810787053503316*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"aa671fe2-7956-4090-bf31-0d875b78ed39"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8106877365223556`*^9, {3.8106878610832825`*^9, 3.810687882072075*^9}, 
   3.8106882170255513`*^9, 3.810688287365645*^9, 3.810688904494537*^9, 
   3.810689001351323*^9, 3.810692026281076*^9, 3.8107852239315715`*^9, 
   3.810785410363202*^9, 3.8107857204818797`*^9, 3.8107859877431073`*^9, 
   3.810786092440754*^9, 3.810786414490428*^9, {3.810787034761376*^9, 
   3.810787054011908*^9}, 3.8112122988621573`*^9, 3.8112137734318876`*^9, 
   3.81121428202411*^9, 3.8112147433800373`*^9, 3.8112149461812143`*^9, 
   3.811219270841174*^9, 3.811220100888506*^9, 3.8112317232965207`*^9, 
   3.8112841373874397`*^9, 3.8112842104915686`*^9, 3.8112851933947134`*^9, 
   3.8112853490147943`*^9, 3.811286022471451*^9, 3.8113712652300215`*^9, 
   3.811371857259254*^9, 3.811372252383502*^9, 3.8113870363721886`*^9, 
   3.811398814573063*^9, 3.8113989988686805`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"d26eb7c5-2bb0-4693-a3c4-6d6dea134529"]
}, Open  ]],

Cell["Note that the replacement rule below relabels dummy indices.", "Text",
 CellChangeTimes->{{3.8106920742354765`*^9, 
  3.8106920918035016`*^9}},ExpressionUUID->"386854b4-4361-4ec1-b657-\
ab373ce3d0f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"ApplyRules", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Kg", "[", 
               RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
              RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
             RowBox[{
              RowBox[{"Q34b", "[", 
               RowBox[{"r", ",", "\[Beta]d"}], "]"}], "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Q34b", "[", 
               RowBox[{"r", ",", "\[Beta]d"}], "]"}], "[", 
              RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
             RowBox[{
              RowBox[{"Kg", "[", 
               RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
              RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"r", ",", "\[Alpha]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{"\[Delta]ld", "[", 
         RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y", "\[Rule]", " ", "i"}], ",", 
       RowBox[{"l", "\[Rule]", " ", "q"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", " ", "i"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"ed", "\[Rule]", " ", "\[Tau]d"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"h", "\[Rule]", " ", "\[Rho]"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8106878937892847`*^9, 3.8106879242189064`*^9}, {
  3.8106885453806376`*^9, 3.810688553726285*^9}, {3.810688614018034*^9, 
  3.8106886491120787`*^9}, {3.8106886820894985`*^9, 3.810688704014846*^9}, {
  3.8106891055821085`*^9, 3.810689109208379*^9}, {3.8107852469221296`*^9, 
  3.8107852517322197`*^9}, {3.810786270289096*^9, 3.810786324688593*^9}, {
  3.8112318180542707`*^9, 3.811231819889991*^9}, {3.8112318727030287`*^9, 
  3.8112319618870077`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"eb14b6b2-182d-4b54-bb94-acc31d9d0be5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810688554580003*^9, {3.810688615112105*^9, 3.810688649560878*^9}, {
   3.8106886834129467`*^9, 3.810688705718255*^9}, 3.810688904578313*^9, 
   3.8106890014420805`*^9, {3.8106890907707243`*^9, 3.81068910990551*^9}, 
   3.810692026350891*^9, {3.8107852240143485`*^9, 3.8107852526218395`*^9}, 
   3.810785410456946*^9, 3.8107857206823435`*^9, 3.8107859878179083`*^9, 
   3.810786092523532*^9, 3.810786273763792*^9, 3.8107863252480927`*^9, 
   3.8107864145682216`*^9, 3.810787034837175*^9, 3.811212298928501*^9, 
   3.8112137735850744`*^9, 3.8112142821108785`*^9, 3.8112147435455947`*^9, 
   3.8112149462759624`*^9, 3.8112192709254265`*^9, 3.811220100943359*^9, 
   3.811231723374832*^9, 3.8112318211281443`*^9, {3.811231896316353*^9, 
   3.8112319627690735`*^9}, 3.8112841374791937`*^9, 3.8112842105873127`*^9, 
   3.811285193612136*^9, 3.8112853490606623`*^9, 3.811286022563205*^9, 
   3.8113712656907926`*^9, 3.811371857391887*^9, 3.8113722524513197`*^9, 
   3.8113870364599543`*^9, 3.8113988147944613`*^9, 3.8113989989654217`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"addbb161-2735-4381-a7c3-69abebc28ead"]
}, Open  ]],

Cell["\<\
[P, Q] =0  Note that the replacement rule below relabels dummy indices.\
\>", "Text",
 CellChangeTimes->{{3.810681642037768*^9, 3.8106816496248116`*^9}, 
   3.81068504842258*^9, {3.810686778448161*^9, 3.8106867916857595`*^9}, {
   3.8106875994165754`*^9, 3.810687600653226*^9}, {3.810688308985859*^9, 
   3.8106883321388965`*^9}, 3.8106920613858447`*^9, {3.810692099046122*^9, 
   3.8106921020540757`*^9}, {3.81113410735964*^9, 
   3.8111341131831017`*^9}},ExpressionUUID->"11367a59-bcc3-47f8-9776-\
6376045ceeb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"P", "[", 
         RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8106850691481915`*^9, 3.8106851041475863`*^9}, {
  3.8106852349925823`*^9, 3.810685237565698*^9}, {3.8106854846301193`*^9, 
  3.810685488256445*^9}, {3.8106864590833693`*^9, 3.8106864877337*^9}, {
  3.8106866118019075`*^9, 3.810686612979721*^9}, {3.81068666134237*^9, 
  3.8106866825157394`*^9}, {3.8106867369332433`*^9, 3.8106867372294374`*^9}, {
  3.8106891170125337`*^9, 3.810689121079627*^9}, {3.8107861153056*^9, 
  3.8107861221921835`*^9}, {3.8107861859108033`*^9, 3.8107862609071875`*^9}, {
  3.811134120428686*^9, 3.8111341582974453`*^9}, {3.8111342011228952`*^9, 
  3.8111342081969414`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"eff872b2-edaf-4533-ac7a-485b983d567a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8106864645267935`*^9, 3.810686488463747*^9}, 
   3.8106866149065638`*^9, {3.8106866643603296`*^9, 3.810686683336543*^9}, {
   3.81068673902859*^9, 3.810686759294389*^9}, 3.8106867991657505`*^9, 
   3.810688216913854*^9, 3.8106882872060733`*^9, 3.8106889043648834`*^9, 
   3.810689001182774*^9, 3.810689121723933*^9, 3.810692026130478*^9, 
   3.8107852238258533`*^9, 3.810785410250498*^9, 3.8107857202165895`*^9, 
   3.810785987641385*^9, 3.8107860923101025`*^9, 3.810786123340111*^9, {
   3.8107862538779783`*^9, 3.810786261975322*^9}, 3.810786414337846*^9, 
   3.8107870346177588`*^9, 3.8111341597924013`*^9, {3.811134190864298*^9, 
   3.8111342149339223`*^9}, 3.8112122989634094`*^9, 3.8112137736275177`*^9, 
   3.8112142821477785`*^9, 3.8112147436184015`*^9, 3.8112149463299065`*^9, 
   3.811219270958461*^9, 3.8112201009745035`*^9, 3.8112317234147296`*^9, 
   3.8112841375220785`*^9, 3.811284210622219*^9, 3.8112851938435116`*^9, 
   3.8112853490935745`*^9, 3.811286022603098*^9, 3.811371265766586*^9, 
   3.811371857457711*^9, 3.811372252491212*^9, 3.8113870365018406`*^9, 
   3.811398814860285*^9, 3.8113989990083065`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"6d638bd3-1022-4bf7-a1b3-4162eb0ba3da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
      RowBox[{"Q", "[", 
       RowBox[{"i", ",", "\[Beta]"}], "]"}]}], "]"}], "-", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"i", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
      RowBox[{"P", "[", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8106816565208797`*^9, 3.810681744908866*^9}, {
  3.8106819616475325`*^9, 3.810682005076763*^9}, {3.8107861558651266`*^9, 
  3.8107861622630224`*^9}, {3.811134224391658*^9, 3.811134282721659*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"0475d25a-f47f-4220-a38a-477de97e1dea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8111342832821198`*^9, 3.811212298993328*^9, 
  3.811213773683373*^9, 3.8112142821836824`*^9, 3.8112147436513124`*^9, 
  3.811214946378937*^9, 3.8112192709853325`*^9, 3.8112201010004334`*^9, 
  3.8112317234456453`*^9, 3.8112841375559874`*^9, 3.8112842106591196`*^9, 
  3.811285193882406*^9, 3.8112853491205025`*^9, 3.811286022639999*^9, 
  3.8113712659520893`*^9, 3.811371857489629*^9, 3.811372252526121*^9, 
  3.8113870365367575`*^9, 3.811398814891217*^9, 3.8113989990392237`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"0a43efdd-9f33-4e6b-997c-4110aaba4b59"]
}, Open  ]],

Cell["[P, Qb] = 0", "Text",
 CellChangeTimes->{{3.8106876138434443`*^9, 3.810687656112425*^9}, {
  3.811134292870528*^9, 
  3.81113429636912*^9}},ExpressionUUID->"4e816c7f-7def-4bbb-960f-\
c338a24909b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
      RowBox[{"Qb", "[", 
       RowBox[{"r", ",", "\[Beta]"}], "]"}]}], "]"}], "]"}], "-", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Qb", "[", 
      RowBox[{"r", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
     RowBox[{"P", "[", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810687664708429*^9, 3.8106877356078043`*^9}, {
  3.810687837895279*^9, 3.8106878807017765`*^9}, {3.8107870494381437`*^9, 
  3.810787053503316*^9}, {3.811134307118371*^9, 3.8111343536010466`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"de6c44fc-b15f-49d0-93b1-d7dfc1062f07"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8106877365223556`*^9, {3.8106878610832825`*^9, 3.810687882072075*^9}, 
   3.8106882170255513`*^9, 3.810688287365645*^9, 3.810688904494537*^9, 
   3.810689001351323*^9, 3.810692026281076*^9, 3.8107852239315715`*^9, 
   3.810785410363202*^9, 3.8107857204818797`*^9, 3.8107859877431073`*^9, 
   3.810786092440754*^9, 3.810786414490428*^9, {3.810787034761376*^9, 
   3.810787054011908*^9}, {3.811134345404999*^9, 3.8111343542493124`*^9}, 
   3.811212299024246*^9, 3.8112137737164574`*^9, 3.811214282231556*^9, 
   3.811214743687216*^9, 3.8112149464248753`*^9, 3.8112192710244865`*^9, 
   3.8112201010303535`*^9, 3.8112317234815507`*^9, 3.8112841376018643`*^9, 
   3.8112842106900387`*^9, 3.8112851940738955`*^9, 3.8112853491534142`*^9, 
   3.8112860226808925`*^9, 3.811371265994974*^9, 3.8113718575285215`*^9, 
   3.8113722525660133`*^9, 3.8113870365816298`*^9, 3.811398814930101*^9, 
   3.811398999075137*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"72544186-5e0d-4fee-a9c5-5aeb55a316ea"]
}, Open  ]],

Cell["Note that the replacement rule below relabels dummy indices.", "Text",
 CellChangeTimes->{{3.8106920742354765`*^9, 
  3.8106920918035016`*^9}},ExpressionUUID->"481bc52b-dc39-4e19-a962-\
bc8ad33aaf63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"r", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"r", ",", "\[Beta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"P", "[", 
         RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8106878937892847`*^9, 3.8106879242189064`*^9}, {
  3.8106885453806376`*^9, 3.810688553726285*^9}, {3.810688614018034*^9, 
  3.8106886491120787`*^9}, {3.8106886820894985`*^9, 3.810688704014846*^9}, {
  3.8106891055821085`*^9, 3.810689109208379*^9}, {3.8107852469221296`*^9, 
  3.8107852517322197`*^9}, {3.810786270289096*^9, 3.810786324688593*^9}, {
  3.811134364744285*^9, 3.8111343963207912`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"2d0114e2-bd9c-45e9-8c4c-cf35684003da"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810688554580003*^9, {3.810688615112105*^9, 3.810688649560878*^9}, {
   3.8106886834129467`*^9, 3.810688705718255*^9}, 3.810688904578313*^9, 
   3.8106890014420805`*^9, {3.8106890907707243`*^9, 3.81068910990551*^9}, 
   3.810692026350891*^9, {3.8107852240143485`*^9, 3.8107852526218395`*^9}, 
   3.810785410456946*^9, 3.8107857206823435`*^9, 3.8107859878179083`*^9, 
   3.810786092523532*^9, 3.810786273763792*^9, 3.8107863252480927`*^9, 
   3.8107864145682216`*^9, 3.810787034837175*^9, {3.811134397521615*^9, 
   3.811134410514827*^9}, 3.811212299058157*^9, 3.8112137737493677`*^9, 
   3.8112142822694526`*^9, 3.811214743725115*^9, 3.811214946472898*^9, 
   3.8112192710553756`*^9, 3.811220101058281*^9, 3.8112317235172887`*^9, 
   3.8112841376397657`*^9, 3.811284210720955*^9, 3.8112851941187754`*^9, 
   3.811285349187334*^9, 3.8112860227197857`*^9, 3.8113712660338697`*^9, 
   3.8113718575684166`*^9, 3.811372252602914*^9, 3.811387036623516*^9, 
   3.811398814970989*^9, 3.811398999114023*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"e5e69fbb-698b-4890-940b-4705e5da294c"]
}, Open  ]],

Cell["[K, S] = 0", "Text",
 CellChangeTimes->{{3.8112190046762543`*^9, 
  3.8112190150439973`*^9}},ExpressionUUID->"f3f95bfb-fdae-4f61-aa8d-\
7bd9ef6e2463"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Tau]d", "\[Rule]", " ", "\[Alpha]d"}], ",", 
    RowBox[{"n", "\[Rule]", " ", "i"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.811219066744597*^9, 3.8112191376199102`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"069f0b2c-2e10-4500-a0ee-1577a77da90b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811219081131917*^9, 3.8112191380788355`*^9}, 
   3.811219271137159*^9, 3.811220101118127*^9, 3.811231723601065*^9, 
   3.8112841377335124`*^9, 3.8112842108286657`*^9, 3.8112851943172455`*^9, 
   3.811285349255142*^9, 3.8112860228005695`*^9, 3.81137126618347*^9, 
   3.8113718576801276`*^9, 3.8113722526856947`*^9, 3.8113870367062955`*^9, 
   3.8113988151515055`*^9, 3.811398999209767*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"f3d82068-bb5f-457b-9802-a35e91c3ed00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Kg", "[", 
            RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ed", "\[Rule]", " ", "\[Tau]d"}], ",", 
     RowBox[{"h", "\[Rule]", " ", "\[Rho]"}], ",", 
     RowBox[{"l", "\[Rule]", " ", "j"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y", "\[Rule]", " ", "i"}], ",", 
    RowBox[{"j", "\[Rule]", " ", "i"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112192948056555`*^9, 3.8112193270517154`*^9}, {
  3.811219374558186*^9, 3.8112194262532263`*^9}, {3.8112194592032347`*^9, 
  3.811219501822344*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"36376804-c5db-48bb-87ff-e5337911b808"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8112193096894827`*^9, 3.8112193281913085`*^9}, {
   3.8112193899324627`*^9, 3.8112194287952137`*^9}, {3.811219462524537*^9, 
   3.811219502299257*^9}, 3.8112201012387967`*^9, 3.811231723716755*^9, 
   3.811284137856184*^9, 3.8112842110071898`*^9, 3.8112851944708333`*^9, 
   3.811285349364849*^9, 3.811286022919253*^9, 3.811371266328082*^9, 
   3.811371857833708*^9, 3.81137225281136*^9, 3.811387036828967*^9, 
   3.811398815309084*^9, 3.8113989993344316`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"1ac9d8f3-c353-42de-9689-4a7489b617f3"]
}, Open  ]],

Cell["\<\
[K, bS] = 0                 The terms in the expression below vanish after \
relabeling dummies\
\>", "Text",
 CellChangeTimes->{{3.8112195171841416`*^9, 3.811219525696328*^9}, {
  3.8112199305228624`*^9, 
  3.8112199504113073`*^9}},ExpressionUUID->"260cb798-d9de-4a52-ad5a-\
d857d32aaa5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12b", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"fd", "\[Rule]", " ", "\[Tau]d"}], ",", 
    RowBox[{"\[Rho]", "\[Rule]", " ", "\[Alpha]"}], ",", 
    RowBox[{"w", "\[Rule]", " ", "j"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112195688347816`*^9, 3.8112196241539955`*^9}, {
  3.8112197199486527`*^9, 3.8112197614587317`*^9}, {3.8112198063821716`*^9, 
  3.811219828924075*^9}, {3.811219894103246*^9, 3.8112198962732*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"c483783d-8472-4353-8fa9-b7092621727b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"16", " ", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dP", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Alpha]d"}], "]"}]}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"v", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dP", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"v", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Alpha]d"}], "]"}]}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{
    RowBox[{"Qb", "[", 
     RowBox[{"i", ",", "\[Tau]d"}], "]"}], "\[CenterDot]", 
    RowBox[{"dP", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"i", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Tau]d"}], "]"}]}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{
    RowBox[{"Qb", "[", 
     RowBox[{"v", ",", "\[Tau]d"}], "]"}], "\[CenterDot]", 
    RowBox[{"dP", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"v", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Tau]d"}], "]"}]}]}], "-", 
  RowBox[{"32", " ", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"i", ",", "v"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"i", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"v", ",", "\[Beta]"}], "]"}]}]}], "+", 
  RowBox[{"32", " ", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"v", ",", "j"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQ", "[", 
     RowBox[{"v", ",", "\[Alpha]"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"r", ",", "\[Alpha]d"}], "]"}], "\[CenterDot]", 
    RowBox[{"dQb", "[", 
     RowBox[{"j", ",", "\[Beta]"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.811219588493759*^9, 3.8112196249899826`*^9}, {
   3.8112197284638543`*^9, 3.8112197624556217`*^9}, {3.811219812610944*^9, 
   3.81121982959186*^9}, 3.8112198967630568`*^9, 3.8112201013395276`*^9, 
   3.8112317238563814`*^9, 3.8112841380227385`*^9, 3.8112842112485437`*^9, 
   3.811285194626415*^9, 3.811285349474555*^9, 3.8112860230838113`*^9, 
   3.8113712665105953`*^9, 3.811371857985299*^9, 3.8113722529599605`*^9, 
   3.8113870369685926`*^9, 3.8113988155304937`*^9, 3.8113989994730625`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"a7c1222d-b5f2-4490-b0a4-5de8b5aee44d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"r", ",", "\[Beta]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"Kg", "[", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Rho]", "\[Rule]", " ", "\[Alpha]"}], ",", 
    RowBox[{"u", "\[Rule]", " ", "j"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.811219958597858*^9, 3.811220016985488*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"16e94d53-be8f-46f5-99eb-0b608ec0ab97"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8112199824931555`*^9, 3.8112200174631443`*^9}, 
   3.8112201013923883`*^9, 3.811231723932701*^9, 3.8112841381055174`*^9, 
   3.811284211346294*^9, 3.8112851947730255`*^9, 3.811285349539382*^9, 
   3.811286023179556*^9, 3.8113712666701665`*^9, 3.8113718581359015`*^9, 
   3.8113722530407495`*^9, 3.8113870370693235`*^9, 3.8113988157888174`*^9, 
   3.8113989995897512`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"f6ed3925-e272-4afb-8337-f199b4c73a05"]
}, Open  ]],

Cell["[D, S] =-S/2", "Text",
 CellChangeTimes->{{3.8112127517850275`*^9, 3.8112127583883533`*^9}, 
   3.8112130853148994`*^9, {3.811220216104491*^9, 
   3.8112202204395103`*^9}},ExpressionUUID->"54f17f2f-22f6-4fe1-80d6-\
ca6e44ed53c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Dg", "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Dg", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12", "[", 
         RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "2"}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", " ", "r"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112127775872693`*^9, 3.8112129787180395`*^9}, {
  3.8112202308645396`*^9, 3.8112202736788445`*^9}, {3.8112203139981503`*^9, 
  3.811220315760785*^9}, {3.8112203791504292`*^9, 3.811220394056074*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"f1601c87-70a6-40b9-b5c7-823fff021498"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811212924216894*^9, 3.8112129794160824`*^9}, 
   3.811213772937212*^9, 3.8112142813133435`*^9, 3.8112147423345222`*^9, 
   3.811214945672922*^9, 3.8112192696885595`*^9, 3.8112200998562136`*^9, 
   3.81122027453662*^9, 3.8112203166433697`*^9, {3.811220381251938*^9, 
   3.8112203947168875`*^9}, 3.811231724002027*^9, 3.811284138202258*^9, 
   3.8112842114609804`*^9, 3.811285194937584*^9, 3.8112853496052046`*^9, 
   3.8112860232653317`*^9, 3.8113712667878532`*^9, 3.8113718582645516`*^9, 
   3.8113722531195307`*^9, 3.8113870371161985`*^9, 3.811398816048106*^9, 
   3.8113989996745214`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"c9e026eb-6e70-4b39-bf2a-18a53163ed1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ApplyRules", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Dg", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{
            RowBox[{"S34", "[", 
             RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S34", "[", 
             RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{"Dg", "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S34", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "/", "2"}]}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", " ", "h"}], ",", 
     RowBox[{"ed", "\[Rule]", " ", "\[Theta]d"}], ",", 
     RowBox[{"r", "\[Rule]", "l"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"h", "\[Rule]", " ", "\[Theta]d"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112130029606676`*^9, 3.8112130594491134`*^9}, {
  3.811220402343175*^9, 3.8112205480023885`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"d7e3ff91-99a3-482f-9ad3-8b8e8b49bb0b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811213046373047*^9, 3.8112130602552357`*^9}, 
   3.811213773023985*^9, 3.81121428140561*^9, 3.8112147425135536`*^9, 
   3.811214945781624*^9, 3.8112192698321753`*^9, 3.811220099965926*^9, {
   3.8112204507738895`*^9, 3.811220548623043*^9}, 3.811231724110738*^9, 
   3.811284138297004*^9, 3.811284211616558*^9, 3.8112851950901747`*^9, 
   3.811285349674021*^9, 3.8112860233491044`*^9, 3.811371266914513*^9, 
   3.811371858389224*^9, 3.811372253201312*^9, 3.8113870372179265`*^9, 
   3.811398816285478*^9, 3.811398999767275*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"0d13098e-74cc-415e-857a-41144ad409b6"]
}, Open  ]],

Cell["[D, Sb] =- Sb/2", "Text",
 CellChangeTimes->{{3.8107878537623577`*^9, 3.8107878608494473`*^9}, {
   3.8112205556849256`*^9, 3.811220561268335*^9}, 
   3.811231478649246*^9},ExpressionUUID->"91975914-4767-466c-93f9-\
9caf02c94b7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Dg", "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Dg", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12b", "[", 
         RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "/", "2"}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"fd", "\[Rule]", " ", "\[Theta]d"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810787872823182*^9, 3.8107879474605904`*^9}, {
  3.81123144631776*^9, 3.8112315764341974`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"d5c76ca8-b050-4398-b27d-ea6f7871f9a0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810787928899231*^9, 3.810787948134785*^9}, 
   3.8112122986397295`*^9, 3.8112137730977817`*^9, 3.811214281580653*^9, 
   3.8112147427477584`*^9, 3.811214945875372*^9, 3.811219269946867*^9, 
   3.8112201001005583`*^9, {3.8112315205374737`*^9, 3.8112315770695286`*^9}, 
   3.811231724247371*^9, 3.8112841384685545`*^9, 3.811284211861902*^9, 
   3.8112851952547884`*^9, 3.8112853497458344`*^9, 3.811286023439859*^9, 
   3.8113712670341964`*^9, 3.8113718585497885`*^9, 3.811372253326977*^9, 
   3.811387037307686*^9, 3.8113988164570184`*^9, 3.8113989998570347`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"55c9c959-7976-4ffe-b6f2-dd88166245bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S34b", "[", 
        RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "2"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810787961429237*^9, 3.810787980471266*^9}, {
  3.8112316342813125`*^9, 3.811231690405618*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"ac8bb06e-e2a8-4c48-a27d-ed493d964a73"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810787981590302*^9, 3.8112122987010746`*^9, 3.811213773159616*^9, 
   3.8112142818346167`*^9, 3.811214742958562*^9, 3.8112149459611454`*^9, 
   3.811219270044611*^9, 3.8112201002182446`*^9, {3.811231683123921*^9, 
   3.811231691126712*^9}, 3.8112317243181815`*^9, 3.8112841385832405`*^9, 
   3.8112842120105047`*^9, 3.811285195286648*^9, 3.8112853498066664`*^9, 
   3.811286023523636*^9, 3.8113712670651093`*^9, 3.8113718587602262`*^9, 
   3.81137225339979*^9, 3.8113870373854766`*^9, 3.8113988166056194`*^9, 
   3.8113989999288454`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"a994d034-b0dc-4c02-9fd7-06ac21b79dbc"]
}, Open  ]],

Cell["[P, S] =Qb", "Text",
 CellChangeTimes->{{3.8112127517850275`*^9, 3.8112127583883533`*^9}, 
   3.8112130853148994`*^9, {3.811232050713626*^9, 
   3.811232067254366*^9}},ExpressionUUID->"3d2591c4-a974-4834-b975-\
bee4e6fe0bb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S12", "[", 
           RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"P", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"\[Delta]l", "[", 
     RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], 
    RowBox[{"Qb", "[", 
     RowBox[{"J", ",", "\[Beta]d"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8112127775872693`*^9, 3.8112129787180395`*^9}, {
  3.8112331532848063`*^9, 3.8112332367215123`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"006490c1-6a74-444a-987b-04d154707aab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811212924216894*^9, 3.8112129794160824`*^9}, 
   3.811213772937212*^9, 3.8112142813133435`*^9, 3.8112147423345222`*^9, 
   3.811214945672922*^9, 3.8112192696885595`*^9, 3.8112200998562136`*^9, 
   3.811231724431878*^9, {3.811233223776332*^9, 3.8112332379226418`*^9}, 
   3.8112841386351004`*^9, 3.811284212130184*^9, 3.8112851953205585`*^9, 
   3.811285349856532*^9, 3.811286023565523*^9, 3.8113712670930347`*^9, 
   3.8113718588160763`*^9, 3.8113722534436655`*^9, 3.8113870374263673`*^9, 
   3.811398816647503*^9, 3.8113989999737215`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"f1e8eee4-d848-4baf-9b28-8f26eaa77a5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"P", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Q34b", "[", 
         RowBox[{"J", ",", "\[Beta]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h", "\[Rule]", " ", "\[Zeta]"}], ",", 
    RowBox[{"q", "\[Rule]", " ", "l"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112130029606676`*^9, 3.8112130594491134`*^9}, {
  3.811233244107521*^9, 3.81123335696778*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"07bccdaf-909b-4d64-8b39-ec0454e59e25"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811213046373047*^9, 3.8112130602552357`*^9}, 
   3.811213773023985*^9, 3.81121428140561*^9, 3.8112147425135536`*^9, 
   3.811214945781624*^9, 3.8112192698321753`*^9, 3.811220099965926*^9, 
   3.8112317245146556`*^9, {3.811233325032901*^9, 3.811233357449033*^9}, 
   3.8112841386789827`*^9, 3.8112842122728014`*^9, 3.811285195467173*^9, 
   3.8112853498894444`*^9, 3.8112860236064425`*^9, 3.8113712671199627`*^9, 
   3.811371858860956*^9, 3.81137225348256*^9, 3.811387037462271*^9, 
   3.811398816801092*^9, 3.8113990000176067`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"c3e30217-c9d5-4fff-b385-a4371655f843"]
}, Open  ]],

Cell["[P, Sb] = Q", "Text",
 CellChangeTimes->{{3.8107878537623577`*^9, 3.8107878608494473`*^9}, {
  3.8112320734995365`*^9, 
  3.811232078822688*^9}},ExpressionUUID->"6e5db01e-35f1-4e17-82e5-\
155704a1d14b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"P", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Beta]d", ",", "\[Gamma]d"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Q12", "[", 
         RowBox[{"J", ",", "\[Alpha]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"fd", "\[Rule]", " ", "\[Beta]d"}], ",", 
    RowBox[{"k", "\[Rule]", " ", "v"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810787872823182*^9, 3.8107879474605904`*^9}, {
  3.811232850343321*^9, 3.8112330467900467`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"4a613859-a3e6-4d9f-9d28-9c8e740d3d3e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810787928899231*^9, 3.810787948134785*^9}, 
   3.8112122986397295`*^9, 3.8112137730977817`*^9, 3.811214281580653*^9, 
   3.8112147427477584`*^9, 3.811214945875372*^9, 3.811219269946867*^9, 
   3.8112201001005583`*^9, 3.811231724597434*^9, {3.8112329947264843`*^9, 
   3.8112330473220453`*^9}, 3.8112841387318406`*^9, 3.8112842124283905`*^9, 
   3.811285195505064*^9, 3.8112853499263477`*^9, 3.8112860237370634`*^9, 
   3.8113712671518784`*^9, 3.8113718589008484`*^9, 3.811372253577306*^9, 
   3.811387037545049*^9, 3.811398817060398*^9, 3.8113990000734587`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"7078de5e-f764-41e9-a276-bc02e2820993"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"P", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"\[Beta]d", ",", "\[Gamma]d"}], "]"}], 
    RowBox[{"Q", "[", 
     RowBox[{"J", ",", "\[Alpha]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810787961429237*^9, 3.810787980471266*^9}, {
  3.811233060239729*^9, 3.8112331463034363`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"b51c22c6-70af-437a-bce2-c84a0d035b1d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810787981590302*^9, 3.8112122987010746`*^9, 3.811213773159616*^9, 
   3.8112142818346167`*^9, 3.811214742958562*^9, 3.8112149459611454`*^9, 
   3.811219270044611*^9, 3.8112201002182446`*^9, 3.8112317246712384`*^9, {
   3.8112331344086046`*^9, 3.811233147570423*^9}, 3.8112841387757225`*^9, 
   3.8112842124642906`*^9, 3.811285195538973*^9, 3.8112853499602556`*^9, 
   3.811286023842781*^9, 3.811371267194762*^9, 3.81137185910132*^9, 
   3.8113722536152053`*^9, 3.8113870375829477`*^9, 3.8113988172768197`*^9, 
   3.8113990001133485`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"aef1c56f-1016-4549-8618-35bed2d8ce43"]
}, Open  ]],

Cell["[R, Q] = Q", "Text",
 CellChangeTimes->{{3.8112860641226873`*^9, 
  3.811286076695662*^9}},ExpressionUUID->"482654d8-76a7-4116-a871-\
d4193d8e4971"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"kk", ",", "jj"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Q12", "[", 
         RowBox[{"rr", ",", "\[Gamma]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"kk", ",", "rr"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Theta]d", "\[Rule]", " ", "\[Beta]d"}], ",", 
    RowBox[{"k", "\[Rule]", " ", "s"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112861599887886`*^9, 3.8112862920204945`*^9}, {
  3.81128672026501*^9, 3.811286836618207*^9}, {3.8112869501353855`*^9, 
  3.8112869537786703`*^9}, {3.811371317858186*^9, 3.811371323776343*^9}, {
  3.8113714679093695`*^9, 3.811371501459656*^9}, {3.811371632718196*^9, 
  3.811371703018066*^9}, {3.811371884898282*^9, 3.8113719172278414`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"d53bac7e-e687-40fa-967c-e8097fbf66f9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8112862936351433`*^9, 3.811286770155526*^9, {3.8112868144430056`*^9, 
   3.8112868374369802`*^9}, 3.8112869544478474`*^9, 3.8113712673274083`*^9, 
   3.811371325586501*^9, {3.811371474684289*^9, 3.8113715036797066`*^9}, {
   3.8113716174849157`*^9, 3.8113716357979546`*^9}, 3.811371704218852*^9, 
   3.811371859273851*^9, {3.811371900059703*^9, 3.8113719180176954`*^9}, 
   3.8113722537807703`*^9, 3.811387037727563*^9, 3.811398817526152*^9, 
   3.8113990001911397`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"fd7a5361-a6f3-4151-b1e1-e3113c391b04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Q", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"kk", ",", "rr"}], "]"}], 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "/", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811371953586508*^9, 3.811372025256754*^9}, {
  3.811372348780531*^9, 3.8113723644416203`*^9}, {3.811372433950605*^9, 
  3.811372438361802*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"da111cff-58e0-4334-ae49-5550d820a9b6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113720268534803`*^9, 3.811372253838609*^9, {3.811372364941285*^9, 
   3.8113723682265253`*^9}, 3.811372439883727*^9, 3.8113870377754335`*^9, 
   3.8113988177216296`*^9, 3.8113990002300353`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"e9aee50b-802b-4cc6-a0b5-f2ccc70edf7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R34ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R34ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"kk", ",", "rr"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q12", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Theta]d", "\[Rule]", " ", "\[Beta]d"}], ",", 
    RowBox[{"s", "\[Rule]", " ", "k"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.811372124774473*^9, 3.8113721393525*^9}, {
  3.811372373385684*^9, 3.811372379860358*^9}, {3.81137246052848*^9, 
  3.8113724847925477`*^9}, {3.8113725178121815`*^9, 3.811372520010302*^9}, {
  3.8113729941249156`*^9, 3.81137300310987*^9}, {3.8113730348459415`*^9, 
  3.811373041140095*^9}, {3.8113730715935984`*^9, 3.8113730982831793`*^9}, {
  3.811373231200054*^9, 3.811373236567691*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"e0edeff2-6cad-4510-ad8d-0e5dbee60d1f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113721406853814`*^9, 3.8113722539453325`*^9, 3.811372382070445*^9, {
   3.811372462437377*^9, 3.811372485597393*^9}, 3.8113725206206675`*^9, 
   3.811373005122483*^9, 3.8113730419319954`*^9, {3.8113730775017877`*^9, 
   3.811373100651836*^9}, 3.811373237347605*^9, 3.8113732845907583`*^9, 
   3.8113870379160566`*^9, 3.811398817891183*^9, 3.8113990003576946`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"fc69c7ad-74bc-4f62-9b37-f8d02c5e9200"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Q", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"kk", ",", "jj"}], "]"}], 
    RowBox[{"Q", "[", 
     RowBox[{"rr", ",", "\[Gamma]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"kk", ",", "rr"}], "]"}], 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "/", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8113733480559177`*^9, 3.811373396157193*^9}, {
  3.811373428563891*^9, 3.811373453431343*^9}, {3.8113735021749363`*^9, 
  3.8113735217345934`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"500c4a3b-e185-46c1-8d67-060d76db523a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811373508349446*^9, 3.811373522709982*^9}, 
   3.811387037963936*^9, 3.811398818044763*^9, 3.811399000401577*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"52a8de19-e9cb-417b-8352-7a6411611a05"]
}, Open  ]],

Cell["[R, bQ] = bQ", "Text",
 CellChangeTimes->{{3.8112860641226873`*^9, 3.811286076695662*^9}, {
  3.8113737048694816`*^9, 
  3.8113737082035527`*^9}},ExpressionUUID->"bdbe2440-e8f9-4ba8-96ce-\
69d967da034b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"kk", ",", "rr"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"s", "\[Rule]", " ", "q"}], ",", 
    RowBox[{"\[Zeta]", "\[Rule]", " ", "\[Theta]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112861599887886`*^9, 3.8112862920204945`*^9}, {
   3.81128672026501*^9, 3.811286836618207*^9}, {3.8112869501353855`*^9, 
   3.8112869537786703`*^9}, {3.811371317858186*^9, 3.811371323776343*^9}, {
   3.8113714679093695`*^9, 3.811371501459656*^9}, {3.811371632718196*^9, 
   3.811371703018066*^9}, {3.811371884898282*^9, 3.8113719172278414`*^9}, {
   3.811373737027419*^9, 3.8113738100682697`*^9}, 3.8113738565259438`*^9, {
   3.8113738925625052`*^9, 3.811374063210443*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"06f8e780-67fa-4ff6-8bfc-0342058f4b72"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8112862936351433`*^9, 3.811286770155526*^9, {3.8112868144430056`*^9, 
   3.8112868374369802`*^9}, 3.8112869544478474`*^9, 3.8113712673274083`*^9, 
   3.811371325586501*^9, {3.811371474684289*^9, 3.8113715036797066`*^9}, {
   3.8113716174849157`*^9, 3.8113716357979546`*^9}, 3.811371704218852*^9, 
   3.811371859273851*^9, {3.811371900059703*^9, 3.8113719180176954`*^9}, 
   3.8113722537807703`*^9, 3.811373811288006*^9, 3.8113738603197937`*^9, 
   3.811373899723343*^9, {3.8113739341252813`*^9, 3.8113740642297173`*^9}, 
   3.811387038093582*^9, 3.8113988181754136`*^9, 3.8113990005571604`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"d38900e5-6e2d-41f1-8a2e-b9329ef93bee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Qb", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Qb", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"Qb", "[", 
     RowBox[{"kk", ",", "\[Gamma]"}], "]"}], " ", 
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"jj", ",", "rr"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"kk", ",", "rr"}], "]"}], 
    RowBox[{
     RowBox[{"Qb", "[", 
      RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "/", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811371953586508*^9, 3.811372025256754*^9}, {
  3.811372348780531*^9, 3.8113723644416203`*^9}, {3.811372433950605*^9, 
  3.811372438361802*^9}, {3.8113740863445396`*^9, 3.8113741284252033`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"7d74421d-d2c9-48c0-821f-ed45860b068f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113720268534803`*^9, 3.811372253838609*^9, {3.811372364941285*^9, 
   3.8113723682265253`*^9}, 3.811372439883727*^9, {3.811374112517773*^9, 
   3.811374129680845*^9}, 3.8113870383000298`*^9, 3.811398818249217*^9, 
   3.8113990010089517`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"b25b4500-b288-4970-a587-47e603d4aa9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R34ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R34ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"jj", ",", "rr"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Q34b", "[", 
         RowBox[{"kk", ",", "\[Gamma]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"kk", ",", "rr"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q34b", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Zeta]", "\[Rule]", " ", "\[Theta]d"}], ",", 
    RowBox[{"s", "\[Rule]", " ", "q"}], ",", 
    RowBox[{"\[Theta]", "\[Rule]", " ", "\[Theta]d"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.811372124774473*^9, 3.8113721393525*^9}, {
  3.811372373385684*^9, 3.811372379860358*^9}, {3.81137246052848*^9, 
  3.8113724847925477`*^9}, {3.8113725178121815`*^9, 3.811372520010302*^9}, {
  3.8113729941249156`*^9, 3.81137300310987*^9}, {3.8113730348459415`*^9, 
  3.811373041140095*^9}, {3.8113730715935984`*^9, 3.8113730982831793`*^9}, {
  3.811373231200054*^9, 3.811373236567691*^9}, {3.8113741525386744`*^9, 
  3.8113742892642636`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"8427f7cd-9220-4a2e-b5dd-21b60972150c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113721406853814`*^9, 3.8113722539453325`*^9, 3.811372382070445*^9, {
   3.811372462437377*^9, 3.811372485597393*^9}, 3.8113725206206675`*^9, 
   3.811373005122483*^9, 3.8113730419319954`*^9, {3.8113730775017877`*^9, 
   3.811373100651836*^9}, 3.811373237347605*^9, 3.8113732845907583`*^9, 
   3.8113741921985397`*^9, {3.8113742311163893`*^9, 3.8113742901578827`*^9}, 
   3.811387038538392*^9, 3.8113988183718886`*^9, 3.811399001226369*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"fe812638-0210-4539-99ad-a416af61fa7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Qb", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Qb", "[", 
          RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"kk", ",", "rr"}], "]"}], 
    RowBox[{
     RowBox[{"Qb", "[", 
      RowBox[{"jj", ",", "\[Gamma]"}], "]"}], "/", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8113733480559177`*^9, 3.811373396157193*^9}, {
  3.811373428563891*^9, 3.811373453431343*^9}, {3.8113735021749363`*^9, 
  3.8113735217345934`*^9}, {3.8113743028239756`*^9, 3.8113743302775373`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"c0757bc0-642a-4f8b-97f2-7b10e6854133"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811373508349446*^9, 3.811373522709982*^9}, {
   3.811374331126234*^9, 3.811374335988223*^9}, 3.8113870385862646`*^9, 
   3.811398818403803*^9, 3.8113990012762375`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"4aee8d35-9a70-4f4a-af51-fc6529ce7f76"]
}, Open  ]],

Cell["[R, S] = S", "Text",
 CellChangeTimes->{{3.8113873083775063`*^9, 
  3.811387315089544*^9}},ExpressionUUID->"7f451c35-f875-4b14-a9c0-\
fa426b251e2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"J", ",", "rr"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12", "[", 
         RowBox[{"kk", ",", "\[Gamma]"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"rr", ",", "kk"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S12", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"s", "\[Rule]", " ", "n"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112127775872693`*^9, 3.8112129787180395`*^9}, {
  3.8112202308645396`*^9, 3.8112202736788445`*^9}, {3.8112203139981503`*^9, 
  3.811220315760785*^9}, {3.8112203791504292`*^9, 3.811220394056074*^9}, {
  3.811387483162029*^9, 3.811387498460184*^9}, {3.8113875316025476`*^9, 
  3.8113876113880606`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"cca33255-56ea-4252-b043-9a9882d78d55"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811212924216894*^9, 3.8112129794160824`*^9}, 
   3.811213772937212*^9, 3.8112142813133435`*^9, 3.8112147423345222`*^9, 
   3.811214945672922*^9, 3.8112192696885595`*^9, 3.8112200998562136`*^9, 
   3.81122027453662*^9, 3.8112203166433697`*^9, {3.811220381251938*^9, 
   3.8112203947168875`*^9}, 3.811231724002027*^9, 3.811284138202258*^9, 
   3.8112842114609804`*^9, 3.811285194937584*^9, 3.8112853496052046`*^9, 
   3.8112860232653317`*^9, 3.8113712667878532`*^9, 3.8113718582645516`*^9, 
   3.8113722531195307`*^9, 3.8113870371161985`*^9, {3.8113875510764327`*^9, 
   3.811387565939659*^9}, 3.811387612200856*^9, 3.811398818528468*^9, 
   3.81139900148069*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"91211e5c-b413-45ab-9294-384e7f5e7b3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"rr", ",", "kk"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S34", "[", 
          RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Theta]", "\[Rule]", " ", "h"}], ",", 
    RowBox[{"ed", "\[Rule]", " ", "\[Theta]d"}], ",", 
    RowBox[{"r", "\[Rule]", "l"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112130029606676`*^9, 3.8112130594491134`*^9}, {
  3.811220402343175*^9, 3.8112205480023885`*^9}, {3.8113876383284616`*^9, 
  3.8113876532096376`*^9}, {3.8113876856129227`*^9, 3.811387749409197*^9}, {
  3.8113878282043324`*^9, 3.8113878863552203`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"aa97a32f-d2e2-4fd7-8ed9-71452a9773aa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811213046373047*^9, 3.8112130602552357`*^9}, 
   3.811213773023985*^9, 3.81121428140561*^9, 3.8112147425135536`*^9, 
   3.811214945781624*^9, 3.8112192698321753`*^9, 3.811220099965926*^9, {
   3.8112204507738895`*^9, 3.811220548623043*^9}, 3.811231724110738*^9, 
   3.811284138297004*^9, 3.811284211616558*^9, 3.8112851950901747`*^9, 
   3.811285349674021*^9, 3.8112860233491044`*^9, 3.811371266914513*^9, 
   3.811371858389224*^9, 3.811372253201312*^9, 3.8113870372179265`*^9, {
   3.8113877279127235`*^9, 3.8113877501542063`*^9}, {3.8113878340138288`*^9, 
   3.8113878871182013`*^9}, 3.8113988186461577`*^9, 3.811399001677165*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"5da0edc6-50ff-44fc-810d-d597378b9b2a"]
}, Open  ]],

Cell["[R, Sb] = Sb", "Text",
 CellChangeTimes->{{3.8107878537623577`*^9, 3.8107878608494473`*^9}, {
   3.8112205556849256`*^9, 3.811220561268335*^9}, 3.811231478649246*^9, 
   3.811387923137824*^9, {3.8113881164566593`*^9, 
   3.811388121227892*^9}},ExpressionUUID->"134be3d9-cbac-4700-8bcb-\
9cf998f1a46e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"rr", ",", "kk"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"J", ",", "kk"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S12b", "[", 
         RowBox[{"rr", ",", "\[Gamma]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"rr", ",", "kk"}], "]"}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"S12b", "[", 
          RowBox[{"J", ",", "\[Gamma]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "/", "4"}]}]}], 
   "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"fd", "\[Rule]", " ", "\[Theta]d"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810787872823182*^9, 3.8107879474605904`*^9}, {
  3.81123144631776*^9, 3.8112315764341974`*^9}, {3.8113874069047637`*^9, 
  3.8113874293058157`*^9}, {3.8113879328747673`*^9, 3.8113880311509466`*^9}, {
  3.811388063463476*^9, 3.81138807350959*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"3d33a566-af41-4c93-8e6e-45226adcfcf5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810787928899231*^9, 3.810787948134785*^9}, 
   3.8112122986397295`*^9, 3.8112137730977817`*^9, 3.811214281580653*^9, 
   3.8112147427477584`*^9, 3.811214945875372*^9, 3.811219269946867*^9, 
   3.8112201001005583`*^9, {3.8112315205374737`*^9, 3.8112315770695286`*^9}, 
   3.811231724247371*^9, 3.8112841384685545`*^9, 3.811284211861902*^9, 
   3.8112851952547884`*^9, 3.8112853497458344`*^9, 3.811286023439859*^9, 
   3.8113712670341964`*^9, 3.8113718585497885`*^9, 3.811372253326977*^9, 
   3.811387037307686*^9, {3.8113879727221365`*^9, 3.8113880320355816`*^9}, 
   3.8113880744420958`*^9, 3.811388138960436*^9, 3.8113883825080147`*^9, 
   3.8113988187827883`*^9, 3.811399002050167*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"56144ae0-1b6d-4697-b1c4-00aab635770c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"rr", ",", "kk"}], "]"}], 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S34b", "[", 
         RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "/", "4"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.810787961429237*^9, 3.810787980471266*^9}, {
  3.8112316342813125`*^9, 3.811231690405618*^9}, {3.8113873548979406`*^9, 
  3.811387390839756*^9}, {3.811388157423066*^9, 3.811388218701344*^9}, {
  3.8113882571155405`*^9, 3.811388257427705*^9}, {3.8113882933665285`*^9, 
  3.811388309151325*^9}, {3.8113883568925686`*^9, 3.8113883766088343`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"24ff3136-fae0-414b-8021-5cf0e04de70c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.810787981590302*^9, 3.8112122987010746`*^9, 3.811213773159616*^9, 
   3.8112142818346167`*^9, 3.811214742958562*^9, 3.8112149459611454`*^9, 
   3.811219270044611*^9, 3.8112201002182446`*^9, {3.811231683123921*^9, 
   3.811231691126712*^9}, 3.8112317243181815`*^9, 3.8112841385832405`*^9, 
   3.8112842120105047`*^9, 3.811285195286648*^9, 3.8112853498066664`*^9, 
   3.811286023523636*^9, 3.8113712670651093`*^9, 3.8113718587602262`*^9, 
   3.81137225339979*^9, 3.8113870373854766`*^9, 3.8113881446163015`*^9, {
   3.8113881772330866`*^9, 3.8113881861125593`*^9}, 3.81138821943139*^9, 
   3.8113882583552227`*^9, {3.8113882985436735`*^9, 3.811388309808566*^9}, {
   3.8113883624526854`*^9, 3.8113883774425707`*^9}, 3.811398818887515*^9, 
   3.811399002226692*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"3ae7c988-6f0d-4eea-ae44-8b0b91c7fbca"]
}, Open  ]],

Cell["[Q, S] = M + D + R", "Text",
 CellChangeTimes->{{3.811233596240513*^9, 
  3.8112336141297183`*^9}},ExpressionUUID->"e8dfad44-229c-4d07-a3f6-\
d71538cb7457"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"ApplyRules", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Q12", "[", 
               RowBox[{"R", ",", "\[Beta]"}], "]"}], "[", 
              RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
             RowBox[{
              RowBox[{"S12", "[", 
               RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
              RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"S12", "[", 
               RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
              RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
             RowBox[{
              RowBox[{"Q12", "[", 
               RowBox[{"R", ",", "\[Beta]"}], "]"}], "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
       RowBox[{"4", 
        RowBox[{"\[Delta]r", "[", 
         RowBox[{"R", ",", "J"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"\[Delta]r", "[", 
         RowBox[{"R", ",", "J"}], "]"}], 
        RowBox[{"\[Delta]l", "[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Dg", "[", 
           RowBox[{"[", "a", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"4", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R12ij", "[", 
            RowBox[{"R", ",", "J"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{"\[Delta]l", "[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gd", "\[Rule]", " ", "\[Tau]d"}], ",", 
       RowBox[{"n", "\[Rule]", " ", "i"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "\[Rule]", " ", "\[Theta]"}], ",", 
      RowBox[{"\[Tau]d", "\[Rule]", " ", "\[Theta]d"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"s", "\[Rule]", " ", "i"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"r", "\[Rule]", " ", "i"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8112127775872693`*^9, 3.8112129787180395`*^9}, {
  3.8112202308645396`*^9, 3.8112202736788445`*^9}, {3.8112203139981503`*^9, 
  3.811220315760785*^9}, {3.8112203791504292`*^9, 3.811220394056074*^9}, {
  3.811281255093066*^9, 3.811281439099335*^9}, {3.8112814725143375`*^9, 
  3.811281506209134*^9}, {3.8112815830227365`*^9, 3.811281598138503*^9}, {
  3.811281825041091*^9, 3.8112818715582037`*^9}, {3.811281902240388*^9, 
  3.8112819176928186`*^9}, {3.811282329068247*^9, 3.8112823855021877`*^9}, {
  3.8112824613119984`*^9, 3.8112824938846264`*^9}, {3.811283117088236*^9, 
  3.8112831318481426`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"69a60e0f-40a8-4d72-bdf4-91aff961f7e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811212924216894*^9, 3.8112129794160824`*^9}, 
   3.811213772937212*^9, 3.8112142813133435`*^9, 3.8112147423345222`*^9, 
   3.811214945672922*^9, 3.8112192696885595`*^9, 3.8112200998562136`*^9, 
   3.81122027453662*^9, 3.8112203166433697`*^9, {3.811220381251938*^9, 
   3.8112203947168875`*^9}, 3.811231724002027*^9, 3.811281288171359*^9, 
   3.8112814418184023`*^9, {3.811281478520045*^9, 3.811281506891822*^9}, 
   3.8112815994188137`*^9, {3.811281826697692*^9, 3.811281872058922*^9}, 
   3.81128191871663*^9, {3.8112823545057173`*^9, 3.8112823860578947`*^9}, {
   3.8112824390094166`*^9, 3.8112824946315565`*^9}, 3.811284138914363*^9, 
   3.8112842125939426`*^9, 3.8112851956805944`*^9, 3.811285350031066*^9, 
   3.811286023983405*^9, 3.8113712674381113`*^9, 3.811371859453371*^9, 
   3.8113722540420623`*^9, 3.8113870387917137`*^9, 3.811398818954329*^9, 
   3.811399002523901*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"01976f93-a8bc-4e0a-a6db-ebd6b76762c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"x", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S34", "[", 
            RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q12", "[", 
            RowBox[{"x", ",", "\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"4", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R13ij", "[", 
         RowBox[{"x", ",", "J"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], 
     RowBox[{"\[Delta]l", "[", 
      RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ed", "\[Rule]", " ", "\[Beta]d"}], ",", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "1"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"J", ",", "x"}], "]"}], "\[Rule]", " ", "0"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8112130029606676`*^9, 3.8112130594491134`*^9}, {
  3.811220402343175*^9, 3.8112205480023885`*^9}, {3.8112825205108657`*^9, 
  3.8112826484279165`*^9}, {3.811282862953735*^9, 3.811282870426811*^9}, {
  3.811282914219986*^9, 3.811282926909771*^9}, {3.811284226450859*^9, 
  3.811284232030926*^9}, {3.8112843036223755`*^9, 3.811284326915412*^9}, {
  3.8112844283619423`*^9, 3.811284429648498*^9}, {3.8112850415781045`*^9, 
  3.8112850467193766`*^9}, {3.8112850849759665`*^9, 3.8112850914426622`*^9}, {
  3.811387128497834*^9, 3.8113871597597294`*^9}, {3.8113872660497847`*^9, 
  3.811387268810393*^9}, {3.8113898364154315`*^9, 3.811389836675733*^9}, {
  3.8113900188488135`*^9, 3.8113900397997427`*^9}, {3.8113900799293523`*^9, 
  3.811390097471407*^9}, {3.811390145309388*^9, 3.811390145872882*^9}, {
  3.811390472618299*^9, 3.811390523335576*^9}, {3.811390725292102*^9, 
  3.8113907391001525`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"db3b5f88-e6d8-486c-b083-5b39108e880d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811213046373047*^9, 3.8112130602552357`*^9}, 
   3.811213773023985*^9, 3.81121428140561*^9, 3.8112147425135536`*^9, 
   3.811214945781624*^9, 3.8112192698321753`*^9, 3.811220099965926*^9, {
   3.8112204507738895`*^9, 3.811220548623043*^9}, 3.811231724110738*^9, {
   3.8112825638104167`*^9, 3.811282588792474*^9}, {3.8112826231584916`*^9, 
   3.811282649080679*^9}, 3.811282872693776*^9, {3.8112829160952377`*^9, 
   3.811282927510831*^9}, 3.8112841390709343`*^9, {3.81128421274055*^9, 
   3.8112842328108435`*^9}, {3.8112843050804734`*^9, 3.811284328273776*^9}, 
   3.811284431009856*^9, {3.8112850433354025`*^9, 3.811285047431441*^9}, 
   3.8112850923113394`*^9, 3.8112851958341827`*^9, 3.8112853501048684`*^9, 
   3.8112860241728973`*^9, 3.8113712675867147`*^9, 3.81137185964785*^9, 
   3.8113722541318226`*^9, 3.811387039127815*^9, {3.8113871341207857`*^9, 
   3.8113871605296717`*^9}, 3.8113872696401854`*^9, 3.8113898372970715`*^9, {
   3.8113900340202103`*^9, 3.811390041131181*^9}, 3.811390113118534*^9, {
   3.8113904740714145`*^9, 3.8113905248874216`*^9}, {3.8113907177064037`*^9, 
   3.8113907402670293`*^9}, 3.8113908088315964`*^9, 3.811390867047783*^9, 
   3.811398819029129*^9, 3.8113990026884575`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"b6d41992-6e01-4f9a-ab5b-27c3a54a2adf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"ApplyRules", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"R", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
             RowBox[{
              RowBox[{"S12", "[", 
               RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
              RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"S12", "[", 
               RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
              RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
             RowBox[{"Q", "[", 
              RowBox[{"R", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
       RowBox[{"4", 
        RowBox[{"R", "[", 
         RowBox[{"R", ",", "J"}], "]"}], 
        RowBox[{"\[Delta]l", "[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gd", "\[Rule]", " ", "\[Tau]d"}], ",", 
       RowBox[{"n", "\[Rule]", " ", "i"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "\[Rule]", " ", "\[Theta]"}], ",", 
      RowBox[{"\[Tau]d", "\[Rule]", " ", "\[Theta]d"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"s", "\[Rule]", " ", "i"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"r", "\[Rule]", " ", "i"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.81139147241717*^9, 3.8113915515125017`*^9}, {
  3.811391613527099*^9, 3.8113916138930855`*^9}, {3.811391643973587*^9, 
  3.8113916944614754`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"349dd349-bffc-44bc-9c46-b4f2a87392ae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8113915210739594`*^9, 3.8113915531640825`*^9}, 
   3.811391615865806*^9, {3.8113916811660557`*^9, 3.8113917010667973`*^9}, 
   3.811398819059048*^9, 3.8113990027782173`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"6bc74b04-ae0d-4f84-9f0b-206974bd6593"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"ApplyRules", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"x", ",", "\[Beta]"}], "]"}], "\[CenterDot]", 
            RowBox[{
             RowBox[{"S34", "[", 
              RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"S34", "[", 
              RowBox[{"J", ",", "\[Gamma]"}], "]"}], "[", 
             RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
            RowBox[{"Q", "[", 
             RowBox[{"x", ",", "\[Beta]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
      RowBox[{"4", 
       RowBox[{"\[Delta]r", "[", 
        RowBox[{"x", ",", "J"}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"\[Delta]r", "[", 
        RowBox[{"x", ",", "J"}], "]"}], 
       RowBox[{"\[Delta]l", "[", 
        RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Dg", "[", 
          RowBox[{"[", "a", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"x", ",", "J"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], 
       RowBox[{"\[Delta]l", "[", 
        RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "1"}], ",", 
      RowBox[{"h", "\[Rule]", " ", "\[Theta]d"}], ",", 
      RowBox[{"l", "\[Rule]", " ", "s"}], ",", 
      RowBox[{"gd", "\[Rule]", " ", "ed"}], ",", 
      RowBox[{"y", "\[Rule]", " ", "i"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", " ", "\[Theta]"}], ",", 
     RowBox[{"ed", "\[Rule]", " ", "\[Theta]d"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", " ", "i"}], ",", 
    RowBox[{"s", "\[Rule]", " ", "i"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.811391459804921*^9, 3.811391466809209*^9}, {
  3.811392056138584*^9, 3.811392115329183*^9}, {3.811392148017711*^9, 
  3.81139215374339*^9}, {3.8113921879588795`*^9, 3.8113922007666044`*^9}, {
  3.8113925167996492`*^9, 3.8113925425869813`*^9}, {3.811392981495676*^9, 
  3.811393093609524*^9}, {3.8113981643569736`*^9, 3.8113981774240065`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"1e5993d6-fd11-472d-86ae-9857775e1d11"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113920572785344`*^9, {3.8113921251917925`*^9, 3.811392154606079*^9}, 
   3.811392202095048*^9, {3.811392519586193*^9, 3.8113925438785257`*^9}, {
   3.811392985060136*^9, 3.8113930942308626`*^9}, {3.8113981660085535`*^9, 
   3.811398178926984*^9}, 3.8113988191308575`*^9, 3.8113990028979034`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"9d4b5bc5-1440-4e6d-86b7-d8911ca67ae0"]
}, Open  ]],

Cell["[bQ, bS] = M + D + R", "Text",
 CellChangeTimes->{{3.811393124790083*^9, 
  3.811393138257083*^9}},ExpressionUUID->"d0ce5146-2bc7-410e-b473-\
b489f8d2f512"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Qb", "[", 
           RowBox[{"rr", ",", "\[Zeta]d"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{"Qb", "[", 
           RowBox[{"rr", ",", "\[Zeta]d"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"jj", ",", "rr"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Md", "[", 
         RowBox[{"\[Gamma]d", ",", "\[Zeta]d"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"\[Delta]r", "[", 
      RowBox[{"jj", ",", "rr"}], "]"}], 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Zeta]d", ",", "\[Gamma]d"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Dg", "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Zeta]d", ",", "\[Gamma]d"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R12ij", "[", 
         RowBox[{"rr", ",", "jj"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "\[Rule]", "1"}], ",", 
    RowBox[{"v", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"g", "\[Rule]", " ", "\[Rho]"}], ",", 
    RowBox[{"r", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"gd", "\[Rule]", " ", "\[Theta]d"}], ",", 
    RowBox[{"rr", "\[Rule]", " ", "jj"}], ",", 
    RowBox[{"fd", "\[Rule]", " ", "\[Theta]d"}], ",", 
    RowBox[{"s", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"\[Theta]", "\[Rule]", " ", "\[Rho]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.810787872823182*^9, 3.8107879474605904`*^9}, {
  3.81123144631776*^9, 3.8112315764341974`*^9}, {3.8113874069047637`*^9, 
  3.8113874293058157`*^9}, {3.8113879328747673`*^9, 3.8113880311509466`*^9}, {
  3.811388063463476*^9, 3.81138807350959*^9}, {3.8113935578778915`*^9, 
  3.8113936891277323`*^9}, {3.811393721184187*^9, 3.8113938228279824`*^9}, {
  3.811393859257493*^9, 3.811393998183383*^9}, {3.8113951537299504`*^9, 
  3.8113951546215315`*^9}, {3.811395186034466*^9, 3.8113951866298704`*^9}, {
  3.811395218178446*^9, 3.811395247037444*^9}, {3.811395280202694*^9, 
  3.811395283140827*^9}, {3.811395320542739*^9, 3.8113953215141487`*^9}, {
  3.81139537854984*^9, 3.8113953788819513`*^9}, {3.8113954089425063`*^9, 
  3.8113954352042265`*^9}, {3.8113954678668165`*^9, 3.8113955025081143`*^9}, {
  3.8113965303961573`*^9, 3.8113965754869986`*^9}, {3.81139661614819*^9, 
  3.811396693321659*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"15bba47c-52e0-48c3-aa84-498f87ae67d6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.810787928899231*^9, 3.810787948134785*^9}, 
   3.8112122986397295`*^9, 3.8112137730977817`*^9, 3.811214281580653*^9, 
   3.8112147427477584`*^9, 3.811214945875372*^9, 3.811219269946867*^9, 
   3.8112201001005583`*^9, {3.8112315205374737`*^9, 3.8112315770695286`*^9}, 
   3.811231724247371*^9, 3.8112841384685545`*^9, 3.811284211861902*^9, 
   3.8112851952547884`*^9, 3.8112853497458344`*^9, 3.811286023439859*^9, 
   3.8113712670341964`*^9, 3.8113718585497885`*^9, 3.811372253326977*^9, 
   3.811387037307686*^9, {3.8113879727221365`*^9, 3.8113880320355816`*^9}, 
   3.8113880744420958`*^9, 3.811388138960436*^9, 3.8113883825080147`*^9, {
   3.8113937424053974`*^9, 3.811393757184846*^9}, 3.8113938238093576`*^9, {
   3.8113938642451453`*^9, 3.811393957784498*^9}, 3.8113939988865023`*^9, 
   3.811395155430365*^9, 3.8113951876162367`*^9, {3.8113952255168047`*^9, 
   3.811395247721614*^9}, 3.811395284044409*^9, 3.8113953225683174`*^9, 
   3.811395379834401*^9, 3.8113954360040855`*^9, 3.8113954690037727`*^9, 
   3.8113955037936735`*^9, {3.811396543543972*^9, 3.8113965762050776`*^9}, {
   3.811396617462669*^9, 3.8113966942900677`*^9}, 3.8113988192006717`*^9, 
   3.811399003044505*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"c9d55301-888f-4e97-b7ee-608600cc446e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Qb", "[", 
          RowBox[{"rr", ",", "\[Zeta]d"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S34b", "[", 
           RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"Qb", "[", 
          RowBox[{"rr", ",", "\[Zeta]d"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{"4", 
    RowBox[{"\[Delta]ld", "[", 
     RowBox[{"\[Gamma]d", ",", "\[Zeta]d"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"jj", ",", "rr"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.810787961429237*^9, 3.810787980471266*^9}, {
  3.8112316342813125`*^9, 3.811231690405618*^9}, {3.8113873548979406`*^9, 
  3.811387390839756*^9}, {3.811388157423066*^9, 3.811388218701344*^9}, {
  3.8113882571155405`*^9, 3.811388257427705*^9}, {3.8113882933665285`*^9, 
  3.811388309151325*^9}, {3.8113883568925686`*^9, 3.8113883766088343`*^9}, {
  3.8113967323761444`*^9, 3.8113967698827753`*^9}, {3.811396824153576*^9, 
  3.811396958052455*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"6705c8d5-9b76-4b2f-a9d8-fe97e66a0f08"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8113969320139265`*^9, 3.8113969585790486`*^9}, 
   3.8113988192605095`*^9, 3.8113990030923753`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"2e5cd8d7-f7df-4713-971a-c9fe5991c451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"ApplyRules", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"rr", ",", "\[Zeta]d"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S12b", "[", 
            RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
           RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
          RowBox[{
           RowBox[{"Q34b", "[", 
            RowBox[{"rr", ",", "\[Zeta]d"}], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"4", 
     RowBox[{"\[Delta]ld", "[", 
      RowBox[{"\[Zeta]d", ",", "\[Gamma]d"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R13ij", "[", 
         RowBox[{"jj", ",", "rr"}], "]"}], "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"w", "\[Rule]", " ", "v"}], ",", 
    RowBox[{"h", "\[Rule]", " ", "\[Rho]"}], ",", 
    RowBox[{"fd", "\[Rule]", " ", "\[Beta]d"}], ",", 
    RowBox[{"y", "\[Rule]", " ", "v"}], ",", 
    RowBox[{"l", "\[Rule]", " ", "v"}], ",", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.811397006688341*^9, 3.811397076176325*^9}, {
  3.8113971268926053`*^9, 3.8113972610086913`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"c0e2f382-7445-4a4d-ac15-8e95e6d8143c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113970770819335`*^9, {3.811397130963705*^9, 3.8113972619302297`*^9}, 
   3.8113988193412943`*^9, 3.811399003184131*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"23cc10d2-0698-449a-8407-715f3655d0e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ApplyRules", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Q34b", "[", 
             RowBox[{"rr", ",", "\[Zeta]d"}], "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{
            RowBox[{"S34b", "[", 
             RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S34b", "[", 
             RowBox[{"jj", ",", "\[Gamma]d"}], "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
           RowBox[{
            RowBox[{"Q34b", "[", 
             RowBox[{"rr", ",", "\[Zeta]d"}], "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"\[Delta]r", "[", 
       RowBox[{"jj", ",", "rr"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Md", "[", 
          RowBox[{"\[Gamma]d", ",", "\[Zeta]d"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"\[Delta]r", "[", 
       RowBox[{"jj", ",", "rr"}], "]"}], 
      RowBox[{"\[Delta]ld", "[", 
       RowBox[{"\[Zeta]d", ",", "\[Gamma]d"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Dg", "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"\[Delta]ld", "[", 
       RowBox[{"\[Gamma]d", ",", "\[Zeta]d"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R34ij", "[", 
          RowBox[{"jj", ",", "rr"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]d", "\[Rule]", " ", "\[Rho]"}], ",", 
     RowBox[{"s", "\[Rule]", " ", "u"}], ",", 
     RowBox[{"g", "\[Rule]", " ", "\[Rho]"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"r", "\[Rule]", " ", "k"}], ",", 
    RowBox[{"gd", "\[Rule]", " ", "\[Rho]"}], ",", 
    RowBox[{"\[Theta]", "\[Rule]", " ", "\[Rho]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8113980169562454`*^9, 3.811398080673731*^9}, {
  3.8113981153619394`*^9, 3.8113981267674537`*^9}, {3.811398187033289*^9, 
  3.8113983254681177`*^9}, {3.811398362072164*^9, 3.811398388563266*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"734138e9-8a5a-4e65-b35b-7fd2edf2caaa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8113980825866113`*^9, {3.811398193479042*^9, 3.8113983261143885`*^9}, {
   3.8113983649275303`*^9, 3.811398389324262*^9}, 3.811398819424073*^9, 
   3.8113990032718954`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"cde0fe27-f54c-4a23-9f67-e64d0b726bf4"]
}, Open  ]],

Cell["[R, R] = R - R", "Text",
 CellChangeTimes->{{3.8113983981785336`*^9, 
  3.8113984063905582`*^9}},ExpressionUUID->"6899854a-cc7b-466c-871b-\
21c9d118f6ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"jj", ",", "ss"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"jj", ",", "ss"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"jj", ",", "kk"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R12ij", "[", 
        RowBox[{"rr", ",", "ss"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"rr", ",", "ss"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R12ij", "[", 
        RowBox[{"jj", ",", "kk"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811398500882319*^9, 3.81139857356289*^9}, {
  3.811398611786599*^9, 3.811398636679947*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"54899162-e6c8-42f5-a0e0-5035db7a7258"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811398574354738*^9, 3.811398637287322*^9, 
  3.8113988195008664`*^9, 3.8113990033586626`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"8ea345a9-d3f6-4aa8-bd0d-0210ea744f0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"jj", ",", "ss"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"jj", ",", "ss"}], "]"}], "[", 
          RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"jj", ",", "kk"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R34ij", "[", 
        RowBox[{"rr", ",", "ss"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"rr", ",", "ss"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R34ij", "[", 
        RowBox[{"jj", ",", "kk"}], "]"}], "[", 
       RowBox[{"[", "a", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8113988645274086`*^9, 3.8113988869171934`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"183570a0-ae38-4fb5-b3ec-7422ebbd7bfc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8113988881788177`*^9, 3.811399003442439*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"1e929643-5ae1-4ed4-8363-97d6a5c7ae4c"]
}, Open  ]],

Cell["\<\
The last line below vanishes because R[3 or 4, 3or 4]=0=R[1 or 2,1 or 2]\
\>", "Text",
 CellChangeTimes->{{3.8113990784124174`*^9, 
  3.8113991239246235`*^9}},ExpressionUUID->"d31c7bdb-8e6b-4c71-8d35-\
7de7fd8d9462"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ApplyRules", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R12ij", "[", 
          RowBox[{"rr", ",", "kk"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"R34ij", "[", 
          RowBox[{"jj", ",", "ss"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R34ij", "[", 
          RowBox[{"jj", ",", "ss"}], "]"}], "[", 
         RowBox[{"[", "b", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{
         RowBox[{"R12ij", "[", 
          RowBox[{"rr", ",", "kk"}], "]"}], "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8113990262155046`*^9, 3.811399039302472*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"05b291e2-d39c-4001-8742-5f5598d4d9dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"jj", ",", "ss"}], "]"}], "\[CenterDot]", 
   RowBox[{"dR", "[", 
    RowBox[{"ss", ",", "rr"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"rr", ",", "kk"}], "]"}], "\[CenterDot]", 
   RowBox[{"dR", "[", 
    RowBox[{"ss", ",", "rr"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.811399041113626*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"51bdbbde-7eb9-43d3-98bf-67cf518fd0f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"R", "[", 
          RowBox[{"jj", ",", "ss"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"jj", ",", "ss"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R12ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"jj", ",", "kk"}], "]"}], " ", 
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"rr", ",", "ss"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.81139916453697*^9, 3.8113991939153185`*^9}, {
  3.8113992493274374`*^9, 3.8113992499108706`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"9f5cca3f-51c8-40b2-8a72-cbaecfc16d4f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.811399194646367*^9, 3.811399252716399*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"80f6d37d-fe48-4759-94da-a54051761f23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"ApplyRules", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}], "\[CenterDot]", 
         RowBox[{"R", "[", 
          RowBox[{"jj", ",", "ss"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"jj", ",", "ss"}], "]"}], "\[CenterDot]", 
         RowBox[{
          RowBox[{"R34ij", "[", 
           RowBox[{"rr", ",", "kk"}], "]"}], "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"rr", ",", "ss"}], "]"}], " ", 
    RowBox[{"\[Delta]r", "[", 
     RowBox[{"jj", ",", "kk"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8113992754325724`*^9, 3.8113993178840113`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"15465476-5545-4358-acb0-e46292230e74"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.811399305961916*^9, 3.8113993189162493`*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"872e1c4c-fa36-4b8d-9295-e1c620c03c0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 637},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
TaggingRules->{"PresenterSettings" -> {"Dialogs" -> {}}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->FrontEnd`FileName[{"PresenterTools"}, "Default.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 337, 5, 95, "Title",ExpressionUUID->"b15f75d4-f747-4138-9da6-8c78ef66d5a5"],
Cell[CellGroupData[{
Cell[942, 31, 183, 3, 62, "Section",ExpressionUUID->"2fdfe8c1-6fa1-4bcd-a63e-5126514ba524"],
Cell[1128, 36, 33097, 993, 1359, "Input",ExpressionUUID->"46e715de-c9fa-490e-9ffa-999554a2a129"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34262, 1034, 155, 3, 62, "Section",ExpressionUUID->"051b78bf-cc51-44eb-b5c7-e4f39afdf7e8"],
Cell[34420, 1039, 17082, 475, 295, "Input",ExpressionUUID->"64063b64-ea2e-4a53-a472-33a781f23a9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51539, 1519, 169, 3, 62, "Section",ExpressionUUID->"ac2ff058-bf49-4efd-8afd-8d880acd60fd"],
Cell[51711, 1524, 154, 3, 32, "Text",ExpressionUUID->"bc92909a-9035-4b6d-95d5-8d0394b51639"],
Cell[CellGroupData[{
Cell[51890, 1531, 1187, 29, 28, "Input",ExpressionUUID->"02f68565-3aa4-47ed-9e3f-361052bbb28f"],
Cell[53080, 1562, 533, 10, 32, "Output",ExpressionUUID->"bdc25038-3217-47cc-8cb8-315f39b4a639"]
}, Open  ]],
Cell[53628, 1575, 294, 7, 32, "Text",ExpressionUUID->"eec33295-a5c3-4bdf-9624-84f87d157cc4"],
Cell[CellGroupData[{
Cell[53947, 1586, 1689, 45, 48, "Input",ExpressionUUID->"685821f5-f7fb-404e-9237-1cb682bd75fd"],
Cell[55639, 1633, 1396, 36, 32, "Output",ExpressionUUID->"b3523ebe-8923-4703-8da8-670458f65c6b"]
}, Open  ]],
Cell[57050, 1672, 152, 3, 32, "Text",ExpressionUUID->"ab389b22-194a-4241-9e1b-251e95fe016f"],
Cell[CellGroupData[{
Cell[57227, 1679, 1286, 35, 28, "Input",ExpressionUUID->"d71380a2-2296-4132-8392-88837cc6da0b"],
Cell[58516, 1716, 504, 9, 32, "Output",ExpressionUUID->"6171dd8c-2bdf-47e1-8cfe-189b0326019e"]
}, Open  ]],
Cell[59035, 1728, 155, 3, 32, "Text",ExpressionUUID->"d33fdb1d-8d0d-4ecb-8448-926547a34d01"],
Cell[CellGroupData[{
Cell[59215, 1735, 1293, 35, 28, "Input",ExpressionUUID->"e08c9665-0b39-4f40-b8bd-aa37947b2381"],
Cell[60511, 1772, 512, 9, 32, "Output",ExpressionUUID->"8ba54d3e-2398-403f-bd3e-38aa4ccaba3d"]
}, Open  ]],
Cell[61038, 1784, 154, 3, 32, "Text",ExpressionUUID->"ddd32e99-7a34-4878-b89e-23fdb05b1240"],
Cell[CellGroupData[{
Cell[61217, 1791, 1517, 40, 51, "Input",ExpressionUUID->"1ce16173-eea7-4999-ba7e-c6142ca19295"],
Cell[62737, 1833, 1129, 15, 32, "Output",ExpressionUUID->"3b82a324-e2d0-4601-898d-134f515bd693"]
}, Open  ]],
Cell[63881, 1851, 152, 3, 32, "Text",ExpressionUUID->"f4b285e0-3593-45ab-8d9d-76535d8a1698"],
Cell[CellGroupData[{
Cell[64058, 1858, 2237, 61, 82, "Input",ExpressionUUID->"ee157243-aaec-4452-b54a-f6afdf4b7693"],
Cell[66298, 1921, 1149, 16, 32, "Output",ExpressionUUID->"6b90cf3e-7dfb-4deb-9605-761c13e0915b"]
}, Open  ]],
Cell[67462, 1940, 155, 3, 32, "Text",ExpressionUUID->"4ffa2943-24c7-4f43-ae52-971334347a50"],
Cell[CellGroupData[{
Cell[67642, 1947, 2195, 60, 48, "Input",ExpressionUUID->"9e92291b-8285-4f0e-9835-672abb1e0427"],
Cell[69840, 2009, 1069, 15, 32, "Output",ExpressionUUID->"36a44060-8fdb-4b72-af14-2423fdb817ef"]
}, Open  ]],
Cell[70924, 2027, 208, 4, 32, "Text",ExpressionUUID->"5e1ad6a5-69bc-41af-8eff-04012425d487"],
Cell[CellGroupData[{
Cell[71157, 2035, 1538, 41, 82, "Input",ExpressionUUID->"816fcdb1-6739-4fb7-8784-f17d17caa239"],
Cell[72698, 2078, 1152, 16, 32, "Output",ExpressionUUID->"cb8541c2-4c97-4386-ae96-706a8d992c73"]
}, Open  ]],
Cell[73865, 2097, 206, 4, 32, "Text",ExpressionUUID->"6d8b9f3d-e389-46ac-b896-929b13898cca"],
Cell[CellGroupData[{
Cell[74096, 2105, 2815, 71, 48, "Input",ExpressionUUID->"971892a8-5f77-4307-be4e-3f8e40bd50a7"],
Cell[76914, 2178, 1428, 20, 32, "Output",ExpressionUUID->"402ee98d-5c52-4d0e-badd-54f4cf6716c8"]
}, Open  ]],
Cell[78357, 2201, 162, 3, 32, "Text",ExpressionUUID->"2bd417cb-1208-4797-8a0d-f71d460433f9"],
Cell[CellGroupData[{
Cell[78544, 2208, 2222, 60, 48, "Input",ExpressionUUID->"025df6b4-11e9-4878-9619-2be1891c7d72"],
Cell[80769, 2270, 1102, 15, 32, "Output",ExpressionUUID->"660ef403-ed0f-4a74-89f2-71bc09b5c941"]
}, Open  ]],
Cell[81886, 2288, 312, 7, 32, "Text",ExpressionUUID->"9e948230-4d74-4d9a-97fd-913546f281e7"],
Cell[CellGroupData[{
Cell[82223, 2299, 3326, 83, 67, "Input",ExpressionUUID->"fbe3d5d5-f0ed-4847-86b4-8a95e8849ce8"],
Cell[85552, 2384, 1435, 20, 32, "Output",ExpressionUUID->"231bdd09-78de-4de5-9b0a-6c1669e89019"]
}, Open  ]],
Cell[87002, 2407, 157, 3, 32, "Text",ExpressionUUID->"6c1c1547-a82d-4847-88e6-1eec2b58e5cc"],
Cell[CellGroupData[{
Cell[87184, 2414, 1308, 35, 28, "Input",ExpressionUUID->"c62e661e-6d57-4e2a-aae6-94ddf31534c3"],
Cell[88495, 2451, 1082, 15, 32, "Output",ExpressionUUID->"ab2ca6f7-752c-4ed7-b606-acf9f974eac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89614, 2471, 1361, 36, 28, "Input",ExpressionUUID->"411843c1-a4f1-4670-873d-61d88a0f4bef"],
Cell[90978, 2509, 504, 9, 32, "Output",ExpressionUUID->"7869e6ac-2932-4a61-a8ac-7b3fcf3a18c8"]
}, Open  ]],
Cell[91497, 2521, 477, 8, 32, "Text",ExpressionUUID->"503240b7-2af1-4473-90bc-ecc1591a9c6f"],
Cell[CellGroupData[{
Cell[91999, 2533, 2530, 62, 48, "Input",ExpressionUUID->"1e4ba529-4af0-4421-9e25-f16eb6edb91b"],
Cell[94532, 2597, 1178, 16, 32, "Output",ExpressionUUID->"bf721ab8-39df-4205-8ec6-649bb0622530"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95747, 2618, 1731, 46, 48, "Input",ExpressionUUID->"98a3eda1-daeb-45fd-939b-eb5f30f74545"],
Cell[97481, 2666, 995, 14, 32, "Output",ExpressionUUID->"13b2e85c-6b64-4e55-9fbe-ca2d950ab83a"]
}, Open  ]],
Cell[98491, 2683, 158, 3, 32, "Text",ExpressionUUID->"777c8b32-ada3-406e-8f8b-1dda059a4dd4"],
Cell[CellGroupData[{
Cell[98674, 2690, 1731, 46, 48, "Input",ExpressionUUID->"d746595e-1e7c-46a5-be87-1d7bfb0d506e"],
Cell[100408, 2738, 984, 14, 32, "Output",ExpressionUUID->"8cf23b95-d885-4497-8734-3d40a73dcb7b"]
}, Open  ]],
Cell[101407, 2755, 206, 3, 32, "Text",ExpressionUUID->"c369b1eb-35a2-4739-9c53-b8b4bf696795"],
Cell[CellGroupData[{
Cell[101638, 2762, 2541, 63, 48, "Input",ExpressionUUID->"90b37665-f3cb-465c-a567-f7977ee9c1f3"],
Cell[104182, 2827, 1129, 16, 32, "Output",ExpressionUUID->"11fb3549-d1f9-46a9-a1f9-cef13ec67f83"]
}, Open  ]],
Cell[105326, 2846, 202, 4, 32, "Text",ExpressionUUID->"3a554ba9-03e1-4ca7-9db4-09e71451979d"],
Cell[CellGroupData[{
Cell[105553, 2854, 1435, 40, 28, "Input",ExpressionUUID->"bc89f05e-a161-4776-b76c-6f27abff5d76"],
Cell[106991, 2896, 814, 12, 32, "Output",ExpressionUUID->"a166a3f1-e969-4439-b402-85688a2da228"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107842, 2913, 2041, 51, 48, "Input",ExpressionUUID->"415bc3b6-eead-471e-9a94-3bbf11dcf406"],
Cell[109886, 2966, 1041, 16, 32, "Output",ExpressionUUID->"5fc99fba-b567-4db3-b7b3-f22f7c757ede"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110964, 2987, 2278, 60, 48, "Input",ExpressionUUID->"2ea3b21f-b7d9-4a8f-8943-1cbf478dbcb2"],
Cell[113245, 3049, 848, 13, 32, "Output",ExpressionUUID->"5f8340f4-6e1e-44b6-94bb-3f41cd0406c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114130, 3067, 2307, 62, 48, "Input",ExpressionUUID->"1f3e7d8a-3a99-4ebd-b7f1-49487abe8d69"],
Cell[116440, 3131, 676, 11, 32, "Output",ExpressionUUID->"1692fa0e-68f9-40e7-aefb-33a3b7327c5a"]
}, Open  ]],
Cell[117131, 3145, 155, 3, 32, "Text",ExpressionUUID->"bbb4e7b8-2bea-45ee-9fce-3371d83561a0"],
Cell[CellGroupData[{
Cell[117311, 3152, 1302, 38, 28, "Input",ExpressionUUID->"3826bd49-4051-433d-b55b-d476bafcdac5"],
Cell[118616, 3192, 591, 9, 32, "Output",ExpressionUUID->"c452ba33-c33b-4049-828c-9868cf948890"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119244, 3206, 1184, 33, 28, "Input",ExpressionUUID->"97d5224f-3bb7-49c0-b29c-46ce96baa0dd"],
Cell[120431, 3241, 629, 10, 32, "Output",ExpressionUUID->"ce7c52af-a3ab-40f4-81a4-d78dbfe43639"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121097, 3256, 1302, 38, 28, "Input",ExpressionUUID->"8f28257c-b422-4dc4-8974-f65a6cecaa66"],
Cell[122402, 3296, 563, 9, 32, "Output",ExpressionUUID->"98f24bf0-04a4-42c6-aa48-b6701a40454e"]
}, Open  ]],
Cell[122980, 3308, 154, 3, 32, "Text",ExpressionUUID->"fdb5e257-c791-4ff1-9985-3ab02590a065"],
Cell[CellGroupData[{
Cell[123159, 3315, 2211, 64, 48, "Input",ExpressionUUID->"71312a53-18fa-4fc3-b448-39a80152c565"],
Cell[125373, 3381, 689, 11, 32, "Output",ExpressionUUID->"653306d5-776c-4d03-a491-701874a5860d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126099, 3397, 1484, 43, 28, "Input",ExpressionUUID->"4cb9de29-ccd4-49bf-a079-a5ab6dcb3889"],
Cell[127586, 3442, 591, 9, 32, "Output",ExpressionUUID->"560a7caa-77a4-4dd2-903b-fb5d33d59317"]
}, Open  ]],
Cell[128192, 3454, 155, 3, 32, "Text",ExpressionUUID->"cd4e1236-f3f6-4ea5-9480-a593912f34cd"],
Cell[CellGroupData[{
Cell[128372, 3461, 1107, 32, 28, "Input",ExpressionUUID->"7f72966c-ab8c-4139-bd92-1c927f4fb9bc"],
Cell[129482, 3495, 560, 9, 32, "Output",ExpressionUUID->"225dfb84-ee2d-4d4d-93a0-5ddf02433905"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130079, 3509, 1366, 39, 28, "Input",ExpressionUUID->"017cd5fb-ae18-401f-9ea9-dc1ae9f6b3b7"],
Cell[131448, 3550, 556, 9, 32, "Output",ExpressionUUID->"46e37744-69a8-4150-bdcf-6f3fc5bd7904"]
}, Open  ]],
Cell[132019, 3562, 159, 3, 32, "Text",ExpressionUUID->"f4881837-9b77-4ea6-9788-9b6095c52c20"],
Cell[CellGroupData[{
Cell[132203, 3569, 1502, 43, 48, "Input",ExpressionUUID->"844fd0bb-7096-4244-a322-3b3eee6a5648"],
Cell[133708, 3614, 557, 9, 32, "Output",ExpressionUUID->"7e9b43cd-b5ca-484a-86bc-714d5bc27939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134302, 3628, 2347, 66, 48, "Input",ExpressionUUID->"22b0c9fe-1713-4b9d-8a9e-5db90ac3fa58"],
Cell[136652, 3696, 617, 9, 32, "Output",ExpressionUUID->"3236567c-1e10-4e15-a562-4c923a9662e6"]
}, Open  ]],
Cell[137284, 3708, 154, 3, 32, "Text",ExpressionUUID->"723185aa-df15-446c-9ea1-8311af7e7d02"],
Cell[CellGroupData[{
Cell[137463, 3715, 1395, 39, 28, "Input",ExpressionUUID->"d8c4f64b-6867-4e9a-9aa7-e855273f313b"],
Cell[138861, 3756, 604, 9, 32, "Output",ExpressionUUID->"a79042f6-5eb3-4485-ac5a-247fade34bc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139502, 3770, 1398, 39, 28, "Input",ExpressionUUID->"e393a32e-d719-4192-b92c-468b4cef3c8d"],
Cell[140903, 3811, 613, 9, 32, "Output",ExpressionUUID->"858199c5-1f55-48cc-8d80-6aa01bf1cc5f"]
}, Open  ]],
Cell[141531, 3823, 180, 3, 32, "Text",ExpressionUUID->"d6414561-ee83-4070-ab32-4a51a2ce8f1f"],
Cell[CellGroupData[{
Cell[141736, 3830, 2212, 63, 48, "Input",ExpressionUUID->"e93d3c32-2b54-4266-96cd-103d5cda0ac1"],
Cell[143951, 3895, 623, 9, 32, "Output",ExpressionUUID->"ec31d8e9-f5ab-4c4a-93af-15b753f92b50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144611, 3909, 2355, 66, 48, "Input",ExpressionUUID->"7a436950-cd38-4175-8622-4e911b1ab055"],
Cell[146969, 3977, 616, 9, 32, "Output",ExpressionUUID->"a8419888-448a-4d14-a667-1d160c786e3e"]
}, Open  ]],
Cell[147600, 3989, 157, 3, 32, "Text",ExpressionUUID->"86616790-7806-4d79-98f9-ba9b117e0814"],
Cell[CellGroupData[{
Cell[147782, 3996, 1509, 41, 48, "Input",ExpressionUUID->"24682f5f-2e41-450a-af50-a9cdf72e3a58"],
Cell[149294, 4039, 640, 10, 32, "Output",ExpressionUUID->"75865aa8-bc5b-40b0-91f9-15adb89f6cb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149971, 4054, 1392, 39, 28, "Input",ExpressionUUID->"53575eed-6a2d-4df4-a674-0a1cda0e3b22"],
Cell[151366, 4095, 613, 9, 32, "Output",ExpressionUUID->"3b2083bb-408c-4eef-9ce3-fa283c2016a7"]
}, Open  ]],
Cell[151994, 4107, 157, 3, 32, "Text",ExpressionUUID->"b00fa70a-cbc5-4eb8-bbad-e04e3cf09c77"],
Cell[CellGroupData[{
Cell[152176, 4114, 2228, 63, 67, "Input",ExpressionUUID->"03d523e7-7b53-4bd7-99f6-b06b473796b1"],
Cell[154407, 4179, 542, 8, 32, "Output",ExpressionUUID->"c3c9f805-5f2a-4f32-8bc1-b3bbd48ce5db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154986, 4192, 2228, 63, 67, "Input",ExpressionUUID->"5e2f1668-677e-478e-a1db-e29a61a71f65"],
Cell[157217, 4257, 523, 8, 32, "Output",ExpressionUUID->"dbb587da-96a8-458c-be6a-70c6ea149033"]
}, Open  ]],
Cell[157755, 4268, 160, 3, 32, "Text",ExpressionUUID->"77c7d50a-4fa7-47fd-8e4b-eb1ca55a4d05"],
Cell[CellGroupData[{
Cell[157940, 4275, 1115, 31, 28, "Input",ExpressionUUID->"5fa6e95c-b61b-4e6a-a37a-114ec915aba3"],
Cell[159058, 4308, 490, 8, 32, "Output",ExpressionUUID->"b82e9ba8-3a78-4ebb-8782-0c3880e685bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159585, 4321, 1857, 52, 48, "Input",ExpressionUUID->"e8940016-e57a-493c-915d-f8103cdad1ec"],
Cell[161445, 4375, 549, 8, 32, "Output",ExpressionUUID->"58db17b8-da0e-4488-b5dc-fd1418855b86"]
}, Open  ]],
Cell[162009, 4386, 158, 3, 32, "Text",ExpressionUUID->"95cbf95a-1932-494b-b5a3-07b4b456fd23"],
Cell[CellGroupData[{
Cell[162192, 4393, 1072, 30, 28, "Input",ExpressionUUID->"3699a556-17dd-4291-80a9-ed3a535acf0f"],
Cell[163267, 4425, 489, 8, 32, "Output",ExpressionUUID->"be192678-3e5c-4264-9804-bf0098b2cf12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163793, 4438, 1756, 50, 48, "Input",ExpressionUUID->"fe704084-7e07-44d2-a3db-80187f2239cc"],
Cell[165552, 4490, 519, 8, 32, "Output",ExpressionUUID->"d405076e-ca35-4bac-a5d3-630a43686672"]
}, Open  ]],
Cell[166086, 4501, 477, 8, 32, "Text",ExpressionUUID->"2a51ea9d-24ce-41c1-920d-47fb4d2d3588"],
Cell[CellGroupData[{
Cell[166588, 4513, 2534, 63, 48, "Input",ExpressionUUID->"1a61f32e-5efd-41fe-b586-ecfef98f50ca"],
Cell[169125, 4578, 1179, 17, 32, "Output",ExpressionUUID->"0b5ab5ea-aaf5-43f3-9cd1-a4957cb9092b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170341, 4600, 1735, 47, 48, "Input",ExpressionUUID->"a7f2583f-35e6-48a1-8ad2-11f95936af81"],
Cell[172079, 4649, 993, 15, 32, "Output",ExpressionUUID->"22410029-feb3-4cd2-a4d9-8a7abf66921a"]
}, Open  ]],
Cell[173087, 4667, 158, 3, 32, "Text",ExpressionUUID->"8156b254-57a5-4978-95ee-a3bcc7beabf3"],
Cell[CellGroupData[{
Cell[173270, 4674, 1735, 47, 48, "Input",ExpressionUUID->"aa671fe2-7956-4090-bf31-0d875b78ed39"],
Cell[175008, 4723, 987, 15, 32, "Output",ExpressionUUID->"d26eb7c5-2bb0-4693-a3c4-6d6dea134529"]
}, Open  ]],
Cell[176010, 4741, 206, 3, 32, "Text",ExpressionUUID->"386854b4-4361-4ec1-b657-ab373ce3d0f8"],
Cell[CellGroupData[{
Cell[176241, 4748, 2825, 70, 48, "Input",ExpressionUUID->"eb14b6b2-182d-4b54-bb94-acc31d9d0be5"],
Cell[179069, 4820, 1167, 17, 32, "Output",ExpressionUUID->"addbb161-2735-4381-a7c3-69abebc28ead"]
}, Open  ]],
Cell[180251, 4840, 524, 9, 32, "Text",ExpressionUUID->"11367a59-bcc3-47f8-9776-6376045ceeb8"],
Cell[CellGroupData[{
Cell[180800, 4853, 1665, 39, 28, "Input",ExpressionUUID->"eff872b2-edaf-4533-ac7a-485b983d567a"],
Cell[182468, 4894, 1262, 18, 32, "Output",ExpressionUUID->"6d638bd3-1022-4bf7-a1b3-4162eb0ba3da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183767, 4917, 854, 21, 28, "Input",ExpressionUUID->"0475d25a-f47f-4220-a38a-477de97e1dea"],
Cell[184624, 4940, 613, 9, 32, "Output",ExpressionUUID->"0a43efdd-9f33-4e6b-997c-4110aaba4b59"]
}, Open  ]],
Cell[185252, 4952, 203, 4, 32, "Text",ExpressionUUID->"4e816c7f-7def-4bbb-960f-c338a24909b0"],
Cell[CellGroupData[{
Cell[185480, 4960, 850, 21, 28, "Input",ExpressionUUID->"de6c44fc-b15f-49d0-93b1-d7dfc1062f07"],
Cell[186333, 4983, 1042, 16, 32, "Output",ExpressionUUID->"72544186-5e0d-4fee-a9c5-5aeb55a316ea"]
}, Open  ]],
Cell[187390, 5002, 206, 3, 32, "Text",ExpressionUUID->"481bc52b-dc39-4e19-a962-bc8ad33aaf63"],
Cell[CellGroupData[{
Cell[187621, 5009, 1467, 36, 28, "Input",ExpressionUUID->"2d0114e2-bd9c-45e9-8c4c-cf35684003da"],
Cell[189091, 5047, 1133, 17, 32, "Output",ExpressionUUID->"e5e69fbb-698b-4890-940b-4705e5da294c"]
}, Open  ]],
Cell[190239, 5067, 156, 3, 32, "Text",ExpressionUUID->"f3f95bfb-fdae-4f61-aa8d-7bd9ef6e2463"],
Cell[CellGroupData[{
Cell[190420, 5074, 1582, 43, 48, "Input",ExpressionUUID->"069f0b2c-2e10-4500-a0ee-1577a77da90b"],
Cell[192005, 5119, 522, 8, 32, "Output",ExpressionUUID->"f3d82068-bb5f-457b-9802-a35e91c3ed00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192564, 5132, 1913, 51, 48, "Input",ExpressionUUID->"36376804-c5db-48bb-87ff-e5337911b808"],
Cell[194480, 5185, 594, 9, 32, "Output",ExpressionUUID->"1ac9d8f3-c353-42de-9689-4a7489b617f3"]
}, Open  ]],
Cell[195089, 5197, 300, 7, 32, "Text",ExpressionUUID->"260cb798-d9de-4a52-ad5a-d857d32aaa5a"],
Cell[CellGroupData[{
Cell[195414, 5208, 1785, 46, 48, "Input",ExpressionUUID->"c483783d-8472-4353-8fa9-b7092621727b"],
Cell[197202, 5256, 2848, 70, 52, "Output",ExpressionUUID->"a7c1222d-b5f2-4490-b0a4-5de8b5aee44d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200087, 5331, 1580, 43, 48, "Input",ExpressionUUID->"16e94d53-be8f-46f5-99eb-0b608ec0ab97"],
Cell[201670, 5376, 505, 8, 32, "Output",ExpressionUUID->"f6ed3925-e272-4afb-8337-f199b4c73a05"]
}, Open  ]],
Cell[202190, 5387, 235, 4, 32, "Text",ExpressionUUID->"54f17f2f-22f6-4fe1-80d6-ca6e44ed53c0"],
Cell[CellGroupData[{
Cell[202450, 5395, 1842, 50, 48, "Input",ExpressionUUID->"f1601c87-70a6-40b9-b5c7-823fff021498"],
Cell[204295, 5447, 724, 11, 32, "Output",ExpressionUUID->"c9e026eb-6e70-4b39-bf2a-18a53163ed1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205056, 5463, 1996, 55, 48, "Input",ExpressionUUID->"d7e3ff91-99a3-482f-9ad3-8b8e8b49bb0b"],
Cell[207055, 5520, 660, 10, 32, "Output",ExpressionUUID->"0d13098e-74cc-415e-857a-41144ad409b6"]
}, Open  ]],
Cell[207730, 5533, 236, 4, 32, "Text",ExpressionUUID->"91975914-4767-466c-93f9-9caf02c94b7e"],
Cell[CellGroupData[{
Cell[207991, 5541, 1753, 49, 48, "Input",ExpressionUUID->"d5c76ca8-b050-4398-b27d-ea6f7871f9a0"],
Cell[209747, 5592, 695, 10, 32, "Output",ExpressionUUID->"55c9c959-7976-4ffe-b6f2-dd88166245bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210479, 5607, 1620, 46, 48, "Input",ExpressionUUID->"ac8bb06e-e2a8-4c48-a27d-ed493d964a73"],
Cell[212102, 5655, 673, 11, 32, "Output",ExpressionUUID->"a994d034-b0dc-4c02-9fd7-06ac21b79dbc"]
}, Open  ]],
Cell[212790, 5669, 231, 4, 32, "Text",ExpressionUUID->"3d2591c4-a974-4834-b975-bee4e6fe0bb4"],
Cell[CellGroupData[{
Cell[213046, 5677, 1377, 37, 28, "Input",ExpressionUUID->"006490c1-6a74-444a-987b-04d154707aab"],
Cell[214426, 5716, 673, 10, 32, "Output",ExpressionUUID->"f1e8eee4-d848-4baf-9b28-8f26eaa77a5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215136, 5731, 1755, 48, 48, "Input",ExpressionUUID->"07bccdaf-909b-4d64-8b39-ec0454e59e25"],
Cell[216894, 5781, 665, 10, 32, "Output",ExpressionUUID->"c3e30217-c9d5-4fff-b385-a4371655f843"]
}, Open  ]],
Cell[217574, 5794, 208, 4, 32, "Text",ExpressionUUID->"6e5db01e-35f1-4e17-82e5-155704a1d14b"],
Cell[CellGroupData[{
Cell[217807, 5802, 1758, 48, 48, "Input",ExpressionUUID->"4a613859-a3e6-4d9f-9d28-9c8e740d3d3e"],
Cell[219568, 5852, 695, 10, 32, "Output",ExpressionUUID->"7078de5e-f764-41e9-a276-bc02e2820993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220300, 5867, 1376, 37, 28, "Input",ExpressionUUID->"b51c22c6-70af-437a-bce2-c84a0d035b1d"],
Cell[221679, 5906, 673, 11, 32, "Output",ExpressionUUID->"aef1c56f-1016-4549-8618-35bed2d8ce43"]
}, Open  ]],
Cell[222367, 5920, 154, 3, 32, "Text",ExpressionUUID->"482654d8-76a7-4116-a871-d4193d8e4971"],
Cell[CellGroupData[{
Cell[222546, 5927, 2672, 72, 67, "Input",ExpressionUUID->"d53bac7e-e687-40fa-967c-e8097fbf66f9"],
Cell[225221, 6001, 606, 10, 32, "Output",ExpressionUUID->"fd7a5361-a6f3-4151-b1e1-e3113c391b04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225864, 6016, 1412, 39, 28, "Input",ExpressionUUID->"da111cff-58e0-4334-ae49-5550d820a9b6"],
Cell[227279, 6057, 330, 6, 32, "Output",ExpressionUUID->"e9aee50b-802b-4cc6-a0b5-f2ccc70edf7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227646, 6068, 2357, 62, 67, "Input",ExpressionUUID->"e0edeff2-6cad-4510-ad8d-0e5dbee60d1f"],
Cell[230006, 6132, 500, 8, 32, "Output",ExpressionUUID->"fc69c7ad-74bc-4f62-9b37-f8d02c5e9200"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230543, 6145, 1575, 44, 48, "Input",ExpressionUUID->"500c4a3b-e185-46c1-8d67-060d76db523a"],
Cell[232121, 6191, 247, 4, 32, "Output",ExpressionUUID->"52a8de19-e9cb-417b-8352-7a6411611a05"]
}, Open  ]],
Cell[232383, 6198, 209, 4, 32, "Text",ExpressionUUID->"bdbe2440-e8f9-4ba8-96ce-69d967da034b"],
Cell[CellGroupData[{
Cell[232617, 6206, 2444, 63, 67, "Input",ExpressionUUID->"06f8e780-67fa-4ff6-8bfc-0342058f4b72"],
Cell[235064, 6271, 730, 11, 32, "Output",ExpressionUUID->"d38900e5-6e2d-41f1-8a2e-b9329ef93bee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235831, 6287, 1630, 44, 48, "Input",ExpressionUUID->"7d74421d-d2c9-48c0-821f-ed45860b068f"],
Cell[237464, 6333, 378, 7, 32, "Output",ExpressionUUID->"b25b4500-b288-4970-a587-47e603d4aa9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237879, 6345, 2835, 75, 86, "Input",ExpressionUUID->"8427f7cd-9220-4a2e-b5dd-21b60972150c"],
Cell[240717, 6422, 576, 9, 32, "Output",ExpressionUUID->"fe812638-0210-4539-99ad-a416af61fa7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241330, 6436, 1469, 39, 28, "Input",ExpressionUUID->"c0757bc0-642a-4f8b-97f2-7b10e6854133"],
Cell[242802, 6477, 301, 5, 32, "Output",ExpressionUUID->"4aee8d35-9a70-4f4a-af51-fc6529ce7f76"]
}, Open  ]],
Cell[243118, 6485, 154, 3, 32, "Text",ExpressionUUID->"7f451c35-f875-4b14-a9c0-fa426b251e2d"],
Cell[CellGroupData[{
Cell[243297, 6492, 2551, 70, 67, "Input",ExpressionUUID->"cca33255-56ea-4252-b043-9a9882d78d55"],
Cell[245851, 6564, 795, 12, 32, "Output",ExpressionUUID->"91211e5c-b413-45ab-9294-384e7f5e7b3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246683, 6581, 2260, 61, 67, "Input",ExpressionUUID->"aa97a32f-d2e2-4fd7-8ed9-71452a9773aa"],
Cell[248946, 6644, 766, 11, 32, "Output",ExpressionUUID->"5da0edc6-50ff-44fc-810d-d597378b9b2a"]
}, Open  ]],
Cell[249727, 6658, 307, 5, 32, "Text",ExpressionUUID->"134be3d9-cbac-4700-8bcb-9cf998f1a46e"],
Cell[CellGroupData[{
Cell[250059, 6667, 2513, 69, 86, "Input",ExpressionUUID->"3d33a566-af41-4c93-8e6e-45226adcfcf5"],
Cell[252575, 6738, 821, 12, 32, "Output",ExpressionUUID->"56144ae0-1b6d-4697-b1c4-00aab635770c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253433, 6755, 2112, 56, 67, "Input",ExpressionUUID->"24ff3136-fae0-414b-8021-5cf0e04de70c"],
Cell[255548, 6813, 898, 14, 32, "Output",ExpressionUUID->"3ae7c988-6f0d-4eea-ae44-8b0b91c7fbca"]
}, Open  ]],
Cell[256461, 6830, 162, 3, 32, "Text",ExpressionUUID->"e8dfad44-229c-4d07-a3f6-d71538cb7457"],
Cell[CellGroupData[{
Cell[256648, 6837, 3838, 96, 67, "Input",ExpressionUUID->"69a60e0f-40a8-4d72-bdf4-91aff961f7e0"],
Cell[260489, 6935, 1017, 15, 32, "Output",ExpressionUUID->"01976f93-a8bc-4e0a-a6db-ebd6b76762c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261543, 6955, 2963, 71, 48, "Input",ExpressionUUID->"db3b5f88-e6d8-486c-b083-5b39108e880d"],
Cell[264509, 7028, 1350, 19, 32, "Output",ExpressionUUID->"b6d41992-6e01-4f9a-ab5b-27c3a54a2adf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265896, 7052, 2032, 54, 48, "Input",ExpressionUUID->"349dd349-bffc-44bc-9c46-b4f2a87392ae"],
Cell[267931, 7108, 307, 5, 32, "Output",ExpressionUUID->"6bc74b04-ae0d-4f84-9f0b-206974bd6593"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268275, 7118, 3315, 86, 67, "Input",ExpressionUUID->"1e5993d6-fd11-472d-86ae-9857775e1d11"],
Cell[271593, 7206, 432, 7, 32, "Output",ExpressionUUID->"9d4b5bc5-1440-4e6d-86b7-d8911ca67ae0"]
}, Open  ]],
Cell[272040, 7216, 162, 3, 32, "Text",ExpressionUUID->"d0ce5146-2bc7-410e-b473-b489f8d2f512"],
Cell[CellGroupData[{
Cell[272227, 7223, 3665, 88, 67, "Input",ExpressionUUID->"15bba47c-52e0-48c3-aa84-498f87ae67d6"],
Cell[275895, 7313, 1323, 19, 32, "Output",ExpressionUUID->"c9d55301-888f-4e97-b7ee-608600cc446e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277255, 7337, 1714, 42, 28, "Input",ExpressionUUID->"6705c8d5-9b76-4b2f-a9d8-fe97e66a0f08"],
Cell[278972, 7381, 233, 4, 32, "Output",ExpressionUUID->"2e5cd8d7-f7df-4713-971a-c9fe5991c451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279242, 7390, 2252, 60, 86, "Input",ExpressionUUID->"c0e2f382-7445-4a4d-ac15-8e95e6d8143c"],
Cell[281497, 7452, 256, 5, 32, "Output",ExpressionUUID->"23cc10d2-0698-449a-8407-715f3655d0e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281790, 7462, 3288, 87, 105, "Input",ExpressionUUID->"734138e9-8a5a-4e65-b35b-7fd2edf2caaa"],
Cell[285081, 7551, 308, 6, 32, "Output",ExpressionUUID->"cde0fe27-f54c-4a23-9f67-e64d0b726bf4"]
}, Open  ]],
Cell[285404, 7560, 160, 3, 32, "Text",ExpressionUUID->"6899854a-cc7b-466c-871b-21c9d118f6ea"],
Cell[CellGroupData[{
Cell[285589, 7567, 2152, 62, 86, "Input",ExpressionUUID->"54899162-e6c8-42f5-a0e0-5035db7a7258"],
Cell[287744, 7631, 226, 4, 32, "Output",ExpressionUUID->"8ea345a9-d3f6-4aa8-bd0d-0210ea744f0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288007, 7640, 2108, 61, 86, "Input",ExpressionUUID->"183570a0-ae38-4fb5-b3ec-7422ebbd7bfc"],
Cell[290118, 7703, 177, 3, 32, "Output",ExpressionUUID->"1e929643-5ae1-4ed4-8363-97d6a5c7ae4c"]
}, Open  ]],
Cell[290310, 7709, 226, 5, 32, "Text",ExpressionUUID->"d31c7bdb-8e6b-4c71-8d35-7de7fd8d9462"],
Cell[CellGroupData[{
Cell[290561, 7718, 1370, 39, 48, "Input",ExpressionUUID->"05b291e2-d39c-4001-8742-5f5598d4d9dc"],
Cell[291934, 7759, 469, 14, 32, "Output",ExpressionUUID->"51bdbbde-7eb9-43d3-98bf-67cf518fd0f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292440, 7778, 1326, 37, 28, "Input",ExpressionUUID->"9f5cca3f-51c8-40b2-8a72-cbaecfc16d4f"],
Cell[293769, 7817, 175, 3, 32, "Output",ExpressionUUID->"80f6d37d-fe48-4759-94da-a54051761f23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293981, 7825, 1276, 36, 28, "Input",ExpressionUUID->"15465476-5545-4358-acb0-e46292230e74"],
Cell[295260, 7863, 179, 3, 65, "Output",ExpressionUUID->"872e1c4c-fa36-4b8d-9295-e1c620c03c0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


